Maximizing the spectral gap for free bosonic CFTs

We study the spectral gap $\Delta_1$ of Narain CFTs, the smallest scaling dimension of a nonvacuum $U(1)^c_L\times U(1)^c_R$ primary, as a function on the Narain moduli space. Using the exceptional isomorphisms for $SO^+(2,2)$ and $SO^+(3,3)$, we prove the sharp bounds $\Delta_1\le 2/3$ at $c=2$ and $\Delta_1\le 3/4$ at $c=3$, with equality exactly at the $SU(3)_1$ and $SU(4)_1$ WZW models up to $O(c)\times O(c)$, and we describe local maxima of $\Delta_1$. For $4\le c\le 12$, we compare the Narain moduli space with the densest known Euclidean lattices: an arithmetic obstruction excludes five candidates, a computer-assisted classification shows that $E_8$, $K_{12}$, and $BW_{16}$ each admit a unique Narain structure up to lattice automorphisms, and a conceptual argument excludes the Leech lattice.

==> anc/README.md <==
# Ancillary files: Narain structures on E8, K12 and BW16

These files accompany the paper *Maximizing the spectral gap for free bosonic CFTs*
(H. Chu, Y. Jung). They reproduce the computer-assisted proof of the theorem
that each of the Euclidean lattices E8, K12 and BW16 admits exactly one Narain
structure up to automorphisms of the underlying Euclidean lattice
(Theorem 13 in Section 5.2 of the paper).

## Files

| File | Contents |
|---|---|
| `scaled_lattice_solver.py` | The search program. |
| `log_E8.txt`, `log_K12.txt`, `log_BW16.txt` | Output of the runs reported in the paper. |
| `results_<L>_K_reps.jsonl` | One orbit representative K0 for each lattice. |
| `results_<L>_K.jsonl.gz` | The complete list of solutions K (gzip-compressed). |

Each line of a `.jsonl` file is one integer matrix, written as a list of rows.
The matrices are expressed in the basis of the input Gram matrix `G` hard-coded
in `scaled_lattice_solver.py` (functions `gram_e8`, `gram_k12`, `gram_bw16`).

## Notation

| Program | Paper |
|---|---|
| `G` | the primitive integral Gram matrix \(\widetilde E_c\) |
| `q` | \(q_c\) |
| `C = q * G^{-1}` | \(G_c = q_c \widetilde E_c^{-1}\) |
| `K` | the even symmetric integral matrix K in the characterization of Narain lattices (Section 5) |

For c = 4, 6, 8 one has \(q_c d_c^{-1/c} = 1\), so the equations solved are
`K C K = G`, `tr(C K) = 0`, `K = K^T`, `K[i,i]` even. This is equivalent to
\(K E_c^{-1} K = E_c\), \(\operatorname{tr}(E_c^{-1}K)=0\) with \(E_c = G/\sqrt{q}\).

The input Gram matrices are the Cartan matrix of E8 and the Gram matrices of
K12 and BW16 from the Nebe--Sloane catalogue of lattices. As a check, they have
determinants 1, 3^6, 2^8, minima 2, 4, 4, and 240, 756, 4320 minimal vectors,
respectively.

## Requirements

Python 3.9 or later with `numpy`, `sympy` and `cypari2`. The runs below used
PARI/GP 2.17.2 through `cypari2`.

```
pip install numpy sympy cypari2
```

## Reproducing the results

```
python3 scaled_lattice_solver.py --lattice E8   --max-solutions -1 --classify --verbose --output-prefix results
python3 scaled_lattice_solver.py --lattice K12  --max-solutions -1 --classify --verbose --output-prefix results
python3 scaled_lattice_solver.py --lattice BW16 --max-solutions -1 --classify --verbose --output-prefix results
```

`--max-solutions -1` is essential: the default stops after 10 solutions.
`--jobs N` runs the search in N processes (Linux/macOS only). If PARI runs out
of memory, lower `--pari-stack` (in bytes).

Expected key lines of output:

| Lattice | `C-shell vectors` (checked by exact enumeration) | `initial column candidates` | `K solutions` | `verified` | `\|Aut(G)\|` | `class 1: orbit= ... covered= ...` |
|---|---|---|---|---|---|---|
| E8 | 240 | 128 each | 3,150 | 3,150/3,150 | 696,729,600 | 3,150 / 3,150 |
| K12 | 756 | 436 each | 756 | 756/756 | 78,382,080 | 756 / 756 |
| BW16 | 4,320 | 2,400 each | 17,280 | 17,280/17,280 | 89,181,388,800 | 17,280 / 17,280 |

In each case there is a single congruence class (`K-congruence classes: 1`):
the orbit of one solution under the full automorphism group of `G` is the
complete solution set. On a single core the runs take under a second for E8
and K12, and about five minutes for BW16.

## How the program works

1. **Candidate columns.** PARI's `qfminim` (Fincke--Pohst) enumerates all
   nonzero integral vectors `v` with `v^T C v <= max_j G[j,j]`; since `qfminim`
   returns one vector of each pair `+-v`, both signs are added. Because
   `qfminim` uses floating-point arithmetic internally, its output is compared
   with an independent exact enumeration (`short_vectors_exact`: a rational
   LDL^T decomposition of `C` with integer coordinate bounds, so that no branch
   is decided in floating point), and the program stops if the two sets
   differ. The candidates for column j are the vectors with `v^T C v = G[j,j]`
   and even j-th coordinate.
2. **Backtracking.** Columns are fixed one at a time. After a column is fixed,
   every remaining candidate list is filtered by the Gram condition
   `k_j^T C k_col = G[j,col]`, by symmetry of K, and by evenness of the
   diagonal. A partial assignment is abandoned as soon as the minimal and
   maximal remaining contributions to `tr(C K)` exclude the value 0.
3. **Verification.** Every completed solution is re-checked against the
   defining identities in exact integer arithmetic.
4. **Orbits.** PARI's `qfauto` returns generators of the full automorphism
   group of `G`; each generator `g` is checked to satisfy `g^T G g = G`. The
   program computes the orbit of a solution under `K -> g^T K g` and compares
   it with the list of solutions.

The options `--lattice D4` and `--lattice Leech` are also available. D4 has
no solutions, in accordance with the bound of Theorem 1; the Leech lattice is
excluded in the paper by a conceptual argument and is not needed here.


==> anc/log_BW16.txt <==
========================================================================
BW16: dim=16  q=2
solving  K C K = G,  tr(CK)=0,  K=K^T,  K[i,i] even
C-shell vectors: 4,320 (checked by exact enumeration)
initial column candidates: [2400, 2400, 2400, 2400, 2400, 2400, 2400, 2400, 2400, 2400, 2400, 2400, 2400, 2400, 2400, 2400]
root column=0, roots=2,400, jobs=1
done: nodes=816,436 sols=17,280 t=258.0s
K solutions: 17,280  capped=False
verified: 17,280/17,280
  sol 1: det(K)=1
  sol 2: det(K)=1
  sol 3: det(K)=1
|Aut(G)|=89,181,388,800  generators=2
class 1: orbit=17,280 covered=17,280 (17,280/17,280)
K-congruence classes: 1  sizes=[17280]


==> anc/log_E8.txt <==
========================================================================
E8: dim=8  q=1
solving  K C K = G,  tr(CK)=0,  K=K^T,  K[i,i] even
C-shell vectors: 240 (checked by exact enumeration)
initial column candidates: [128, 128, 128, 128, 128, 128, 128, 128]
root column=0, roots=128, jobs=1
done: nodes=20,006 sols=3,150 t=0.8s
K solutions: 3,150  capped=False
verified: 3,150/3,150
  sol 1: det(K)=1
  sol 2: det(K)=1
  sol 3: det(K)=1
|Aut(G)|=696,729,600  generators=2
class 1: orbit=3,150 covered=3,150 (3,150/3,150)
K-congruence classes: 1  sizes=[3150]


==> anc/log_K12.txt <==
========================================================================
K12: dim=12  q=3
solving  K C K = G,  tr(CK)=0,  K=K^T,  K[i,i] even
C-shell vectors: 756 (checked by exact enumeration)
initial column candidates: [436, 436, 436, 436, 436, 436, 436, 436, 436, 436, 436, 436]
root column=0, roots=436, jobs=1
done: nodes=8,772 sols=756 t=0.9s
K solutions: 756  capped=False
verified: 756/756
  sol 1: det(K)=1
  sol 2: det(K)=1
  sol 3: det(K)=1
|Aut(G)|=78,382,080  generators=3
class 1: orbit=756 covered=756 (756/756)
K-congruence classes: 1  sizes=[756]


==> anc/results_BW16_K_reps.jsonl <==
[[0, 1, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2], [1, 0, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0], [1, -1, 1, 0, 0, 0, -1, -1, 0, -1, -1, 0, -1, 1, 0, 0], [1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, 0, -1, 0, 1, 0, -1, 0, 1, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -2, -1, -2, 0, -1, 0], [0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1, -2, 0, 0, 1, 0, 1, 1, 0], [0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 1, 0, 0, 1, 0, 0], [0, -1, 0, -1, -1, -1, 0, 0, -2, -1, 0, 0, 0, 0, 0, -1], [1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 2, 1, 1], [1, -1, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 1, 0, 0], [2, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 1, 0, 0]]


==> anc/results_E8_K.jsonl <==
[[0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, 0, -1, 0, 1, 1], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, -1, 0, 0, 1, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, -1, 1, -1, 1, 1], [1, 0, 0, 0, -1, 1, -1, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, -1, 1, 0, -1, 0, 1, 0], [0, 1, -1, 0, 0, 1, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, -1, 0, 0, 1, 1], [1, 0, 0, 0, 0, 0, -1, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, -1, 0, 0, 1, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, 0, 0, 0, -2], [0, 0, -1, 1, 0, -1, 1, 1], [1, -1, 0, 0, 0, 1, -1, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, -1, 1, 0, -1, 0, 1, 0], [0, 1, -1, 0, 0, 1, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, 0, 0, 0, -2], [0, 0, -1, 1, -1, 0, 1, 1], [1, -1, 0, 0, 1, 0, -1, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, -1, 0, 0, 1, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, -1, 0, 1, 0, 1], [1, 0, 0, 0, 0, -1, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 1, -1, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-2, 1, 0, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, 0, 0, -1, 0, 1], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, -1, 1, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-2, 1, 0, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, 0, 0, 0, -2], [0, 0, -1, 1, -1, 1, 0, 1], [1, -1, 0, 0, 1, -1, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 1, -1, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-2, 1, 0, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, 0, -1, 0, 0, 1], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-2, 1, 0, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, 0, -1, 1, -1, 1], [1, 0, 0, -1, 1, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 1, -1, 0, 1, 0, -1, 0], [0, -1, 1, 0, 0, -1, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, 0, 0, 0, -2], [0, 0, -1, 0, 1, -1, 1, 1], [1, -1, 0, 1, -1, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, -1, 1, 0, -1, 0, 1, 0], [0, 1, -1, 0, 0, 1, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, 0, 0, 0, -2], [0, 0, -1, 0, 1, 0, 0, 1], [1, -1, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-2, 1, 0, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, -1, 1, -1, 0, 1], [1, 0, 0, 0, -1, 1, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, -1, 1, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-2, 1, 0, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, 0, 0, 0, -2], [0, 0, -1, 0, 0, 1, 0, 1], [1, -1, 0, 1, 0, -1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 1, -1, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-2, 1, 0, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, 0, 0, 0, -2], [0, 0, -1, 1, 0, -1, 0, 1], [1, -1, 0, 0, 0, 1, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, -1, 1, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-2, 1, 0, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, -1, 1, 0, -1, 1], [1, 0, 0, 0, -1, 0, 1, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 1, 0, 0, -1, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, -1, 0, 1, -1, 1], [1, 0, 0, 0, 0, -1, 1, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 1, -1, 0, 1, 0, -1, 0], [0, -1, 1, 0, 0, -1, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, 0, 0, 0, -2], [0, 0, -1, 1, 0, 0, -1, 1], [1, -1, 0, 0, 0, 0, 1, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 1, 0, 0, -1, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, 0, 0, 0, -2], [0, 0, -1, 1, -1, 1, -1, 1], [1, -1, 0, 0, 1, -1, 1, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 1, -1, 0, 1, 0, -1, 0], [0, -1, 1, 0, 0, -1, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, 0, 0, 0, -2], [0, 0, -1, 0, 1, 0, -1, 1], [1, -1, 0, 1, -1, 0, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 1, 0, 0, -1, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0]]
[[0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 1, 0, -1, 0, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [-1, -1, 1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, -1, 0, 1, -1, 0, 1], [-1, 0, 0, 0, 0, 0, 1, 0]]
[[0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 1, -1, 0, -1, 1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 1, -1], [1, 0, 0, 0, 0, 0, -1, 0], [0, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 1, -1, 0, 0, -1], [-1, 0, 1, -1, 0, 1, -1, 0]]
[[0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 1, -1, 0, 0, 0, -1, 1], [1, -1, 1, 0, 0, 0, 0, -1], [0, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 1, -1, 0, 0, 0, -1], [-1, 0, 0, 1, -1, 1, -1, 0]]
[[0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 1, -1, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 1, -1], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0]]
[[0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 1, -1, -1, 1, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 1, -1], [1, -1, 0, 0, 0, 0, -1, 1], [0, 1, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 1, -1, 0, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0]]
[[0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 1, -1, 0, 0, 0, -1, 1], [1, -1, 1, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0]]
[[0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 1, -1, 0, 0, 0, -1, 1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [-1, 0, 1, -1, 0, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0]]
[[0, 0, 0, 0, 1, 0, -1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, -1, 1, -1, 1, 1], [0, 0, 0, 1, -1, 0, -1, 0], [0, -1, 1, 0, 0, 0, 1, -1], [1, 1, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [-1, 1, -1, 1, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0]]
[[0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 1, -1, 0, -1, 0], [0, -1, 1, 0, 0, 0, 1, -1], [1, 0, -1, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, -1, 1, -1, 1, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0]]
[[0, 0, 0, 0, 1, 0, -1, -1], [0, 0, -1, 1, 0, -1, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, -1, 1], [1, 0, 0, 0, 0, 0, 1, -1], [0, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, -1, 1, 0, 0, 0], [-1, 1, -1, 1, -1, 1, 0, 0]]
[[0, 0, 0, 0, 1, 0, -1, -1], [0, 0, -1, 1, -1, 0, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, -1, 1], [1, -1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0]]
[[0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 1, -1, 0, -1, 0], [0, -1, 1, 0, 0, 0, 1, -1], [1, 0, -1, 0, 0, 0, 0, 1], [0, 1, 0, 0, 0, 0, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [-1, 1, 0, -1, 1, -1, 1, 0]]
[[0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [0, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [-1, 1, 0, 0, -1, 1, -1, 0]]
[[0, 0, 0, 0, 1, 0, -1, -1], [0, 0, -1, 1, -1, 1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, -1, 1], [1, -1, 0, 0, 0, 0, 1, 0], [0, 1, 0, 0, 0, 0, 0, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [-1, 1, -1, 1, 0, -1, 1, 0]]
[[0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 1, 0, -1, 1, 0, -1], [-1, 1, 0, 0, 0, 0, -1, 0]]
[[0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [-1, -1, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 0, 0]]
[[0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0]]
[[0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, -1, 1, 0, 0, 0, 1], [0, 1, 0, 0, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [-1, 0, 0, 0, 1, -1, 1, 0]]
[[0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 1, -1, 1, -1, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [-1, -1, 1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 1, -1, -1, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [1, 0, -1, 0, 1, 0, 0, 0], [-1, 1, -1, 1, -1, 0, 0, 1], [-1, 0, 0, 0, 0, 0, 1, 0]]
[[0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 1, -1, 0, -1, 1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 1, 0], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 1, 0, 0, 1, -1, 0, -1], [-1, 0, 1, -1, 0, 1, -1, 0]]
[[0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 1, -1, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, -1, 1, -1], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0]]
[[0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, -1, 1, 1, 0], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 1, -1, 0, 0, 0, -1], [-1, 0, 0, 0, 1, 0, -1, 0]]
[[0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0]]
[[0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, -1, 1, 1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 1, -1, 0, 0, 1, -1, 1], [1, -1, 1, -1, 1, 0, 0, -1], [-1, 0, 1, 0, -1, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0]]
[[0, 0, 0, 1, -1, 1, -1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 1, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 1, -1, -1, 0], [1, 0, 0, 0, 0, 0, 1, -1], [-1, -1, 1, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [-1, 1, -1, 1, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0]]
[[0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 0, 1, -1, -1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [-1, 0, 1, 0, 0, -1, 1, -1], [1, 0, -1, 1, -1, 0, 0, 1], [-1, 1, -1, 0, 1, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0]]
[[0, 0, 0, 1, -1, 1, -1, -1], [0, 0, -1, 1, 0, -1, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [-1, 1, -1, 0, 1, 0, 0, 0]]
[[0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 1, -1, -1, 0], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [-1, 1, 0, 0, -1, 0, 1, 0]]
[[0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, -1, 1, 1, 0], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [1, -1, 1, -1, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [-1, 1, 0, -1, 1, 0, -1, 0]]
[[0, 0, 0, 1, -1, 1, -1, -1], [0, 0, -1, 0, 1, -1, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 1, -1, 1], [-1, 1, 0, 0, 0, -1, 0, 0], [1, -1, 0, 1, -1, 0, 1, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0]]
[[0, 0, 0, 1, -1, 1, -1, -1], [0, 0, -1, 0, 1, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, -1, 0], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [-1, 1, -1, 1, 0, -1, 1, 0]]
[[0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 0, -1, 1, -1, 0, 1], [0, 0, 0, 0, -1, 1, 1, 0], [1, -1, 0, 0, 1, 0, -1, 0], [-1, 1, -1, 1, 0, -1, 1, 0], [1, -1, 1, 0, -1, 0, 0, 0], [-1, 0, 1, -1, 1, 0, 0, -1], [-1, 1, 0, 0, 0, 0, -1, 0]]
[[0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 0, -1, 1, 1, 0], [1, -1, 0, 0, 1, -1, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [-1, -1, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 0, 0]]
[[0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, 1, -1, -1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [1, -1, -1, 1, 0, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0]]
[[0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 1, 1, 0], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 0, 1, -1, 0, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0]]
[[0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 0, 1, -1, -1, 0], [1, -1, 0, 0, -1, 1, 0, 1], [-1, 1, 1, -1, 0, 0, 0, -1], [1, 0, -1, 1, 0, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [-1, 0, 0, 1, -1, 0, 1, 0]]
[[0, 1, 0, 0, 0, 0, -1, -1], [1, 0, -1, 0, 0, 0, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, -1, 0, 0, 1], [-1, 1, 0, -1, 1, 0, 0, 0], [-1, 1, -1, 1, -1, 1, 0, 0]]
[[0, 1, 0, 0, 0, 0, -1, -1], [1, 0, -1, 0, 0, 0, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, 0, 0, -1], [-1, 1, 0, -1, 0, 0, 0, 1], [-1, 1, -1, 1, 0, -1, 1, 0]]
[[0, 1, 0, 0, 0, 0, -1, -1], [1, 0, -1, 0, 0, 0, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0]]
[[0, 1, 0, 0, 0, 0, -1, -1], [1, 0, -1, 0, 0, 0, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [-1, 1, -1, 0, 1, 0, 0, 0]]
[[0, 1, 0, 0, 0, 0, -1, -1], [1, 0, -1, 0, 0, 0, 1, 1], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 1, 0, 0, -1], [-1, 1, -1, 1, -1, 0, 0, 1], [-1, 1, 0, -1, 1, -1, 1, 0]]
[[0, 1, 0, 0, 0, 0, -1, -1], [1, 0, -1, 0, 0, 0, 1, 1], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, -1, 1, -1, 1, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0]]
[[0, 1, 0, 0, 0, 0, -1, -1], [1, 0, -1, 0, 0, 0, 1, 1], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1], [-1, 1, -1, 1, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0]]
[[0, 1, 0, 0, 0, 0, -1, -1], [1, 0, -1, 0, 0, 0, 1, 1], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, -1, 0, 0, 1], [-1, 1, -1, 0, 1, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0]]
[[0, 1, 0, 0, 0, 0, -1, -1], [1, 0, -1, 0, 0, 0, 1, 1], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, -1, 0, 1, -1, 0, 1], [-1, 1, 0, 0, -1, 0, 1, 0]]
[[0, 1, 0, 0, 0, 0, -1, -1], [1, 0, -1, 0, 0, 0, 1, 1], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, -1, 1, 0]]
[[0, 1, 0, 0, 0, 0, -1, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 0, 1, -1, 0, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0]]
[[0, 1, 0, 0, 0, 0, -1, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [-1, 0, 1, -1, 0, 1, -1, 0]]
[[0, 1, 0, 0, 0, 0, -1, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0]]
[[0, 1, 0, 0, 0, 0, -1, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0]]
[[0, 1, 0, 0, 0, 0, -1, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, -1, 0, 0, 1], [-1, 0, 1, -1, 1, 0, 0, -1], [-1, 0, 0, 1, -1, 1, -1, 0]]
[[0, 1, 0, 0, 0, 0, -1, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0]]
[[0, 1, 0, 0, 0, 0, -1, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 1, -1, 0, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0]]
[[0, 1, 0, 0, 0, 0, -1, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 1, 0, -1, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0]]
[[0, 1, 0, 0, 0, 0, -1, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 1, 0, -1, 1, 0, -1], [-1, 0, 0, 0, 1, 0, -1, 0]]
[[0, 1, 0, 0, 0, 0, -1, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 0]]
[[0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 1, -1, 0, 0, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [-1, -1, 1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 1, -1, 0, -1, 1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [-1, 0, 1, -1, 0, 1, -1, 0]]
[[0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 1, -1, -1, 1, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, -1, 1, -1], [0, -1, 0, 0, 0, 1, -1, 1], [0, 1, 0, -1, 1, 0, 0, -1], [-1, 0, 0, 1, -1, 0, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0]]
[[0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0]]
[[0, 0, 0, 1, 0, 0, -1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 0, 0, -1, 0], [1, 0, 0, 0, 0, 0, 1, -1], [0, -1, 0, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, -1, 1, -1, 1, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0]]
[[0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, -1, 1, -1, 1, 1], [0, 0, 0, 0, 0, 0, -1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [0, 1, 0, 0, 0, -1, 1, -1], [0, -1, 0, 1, -1, 0, 0, 1], [-1, 1, -1, 0, 1, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0]]
[[0, 0, 0, 1, 0, 0, -1, -1], [0, 0, -1, 1, -1, 0, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 1, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [-1, 1, -1, 0, 1, 0, 0, 0]]
[[0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 0, 0, -1, 0], [1, -1, 0, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [-1, 1, 0, 0, 0, -1, 1, 0]]
[[0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, -1, 0, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 1, 0, -1, 1, 0, -1], [-1, 1, 0, -1, 1, 0, -1, 0]]
[[0, 0, 0, 1, 0, 0, -1, -1], [0, 0, -1, 0, 1, -1, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 1, -1, 1], [0, 1, 0, 0, 0, -1, 1, -1], [0, -1, 0, 1, -1, 0, 0, 1], [-1, 1, 0, -1, 1, 0, 0, 0], [-1, 1, -1, 1, -1, 1, 0, 0]]
[[0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, -1, 1, -1, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0], [1, -1, 0, 0, 0, 1, -1, 0], [0, 1, 0, 0, 0, -1, 1, -1], [0, -1, 0, 1, -1, 0, 0, 1], [-1, 0, 1, -1, 1, 0, 0, -1], [-1, 1, 0, 0, -1, 1, -1, 0]]
[[0, 0, 0, 1, 0, 0, -1, -1], [0, 0, -1, 0, 0, 1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [-1, 1, -1, 1, 0, -1, 1, 0]]
[[0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 0, 0, 1, 0], [1, -1, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [-1, -1, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 0, 0]]
[[0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, 0, 0, -1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0]]
[[0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, 0, 0, 0, -1, 0], [1, 0, 0, 0, 0, -1, 1, 0], [0, -1, 0, 0, 0, 1, -1, 1], [0, 1, 0, -1, 1, 0, 0, -1], [-1, 1, -1, 1, -1, 0, 0, 1], [-1, 0, 0, 0, 1, -1, 1, 0]]
[[0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0], [1, -1, 0, 0, 0, 0, -1, 1], [0, 1, 0, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0]]
[[0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 0, 0, 0, -1, 0], [1, -1, 0, 0, 0, 0, 0, 1], [0, 1, 0, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, -1, 0, 1, -1, 0, 1], [-1, 0, 0, 1, -1, 0, 1, 0]]
[[0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [-1, 1, 1, -1, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 0]]
[[0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, -1, 0, 0, 0, 1, -1, 1], [0, 1, 0, -1, 1, 0, 0, -1], [-1, 0, 1, 0, -1, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0]]
[[0, 0, 1, -1, 0, 1, -1, -1], [0, 0, 0, 1, 0, -1, 1, -1], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 1, -1, 0, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [-1, -1, 1, 0, 0, 0, 0, 0]]
[[0, 0, 1, -1, 0, 1, -1, -1], [0, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [-1, 0, 0, 0, 0, 0, 1, 0]]
[[0, 0, 1, -1, 0, 1, -1, -1], [0, 0, 0, 1, -1, -1, 1, 0], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 1, -1], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 1, 0, 0, 1, -1, 0, -1], [-1, 0, 0, 1, -1, 1, -1, 0]]
[[0, 0, 1, -1, 0, 1, -1, -1], [0, 0, 0, 1, -1, 0, 0, 0], [1, 0, 0, -1, 1, -1, 1, 0], [-1, 1, -1, 0, 0, 1, -1, 1], [0, -1, 1, 0, 0, 0, 1, -1], [1, 0, -1, 1, 0, 0, -1, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0]]
[[0, 0, 1, -1, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 1, -1, 0, 0, 0, -1, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [-1, 0, 0, 0, 1, 0, -1, 0]]
[[0, 0, 1, -1, 0, 1, -1, -1], [0, 0, 0, 0, 1, -1, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 1, -1, 0, 0, 0, -1, 1], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 0, 1, 0, -1, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0]]
[[0, 0, 1, -1, 0, 1, -1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0]]
[[0, 0, 1, -1, 0, 1, -1, -1], [0, 0, 0, 0, -1, 0, 1, 1], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [0, -1, 1, 0, 0, 0, 1, -1], [1, 0, -1, 0, 0, 0, 0, 1], [-1, 1, 0, -1, 1, 0, 0, 0], [-1, 1, -1, 1, -1, 1, 0, 0]]
[[0, 0, 1, -1, 0, 1, -1, -1], [0, 0, 0, -1, 1, -1, 1, 1], [1, 0, 0, 1, -1, 0, 0, -1], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, 0, -1, 1], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [-1, 1, -1, 0, 1, 0, 0, 0]]
[[0, 0, 1, -1, 0, 1, -1, -1], [0, 0, -1, 1, -1, 0, 1, 1], [1, -1, 0, 0, 1, 0, -1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [0, -1, 1, 0, 0, 0, 1, -1], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 1, -1, 0, 1, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0]]
[[0, 0, 1, -1, 0, 1, -1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [-1, 1, -1, 1, 0, 0, -1, 0]]
[[0, 0, 1, -1, 0, 1, -1, -1], [0, 0, -1, 1, -1, 1, 0, 1], [1, -1, 0, 0, 1, -1, 0, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [0, -1, 1, 0, 0, 0, 1, -1], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [-1, 1, 0, 0, -1, 0, 1, 0]]
[[0, 0, 1, -1, 0, 1, -1, -1], [0, 0, -1, 0, 1, -1, 1, 1], [1, -1, 0, 1, -1, 1, -1, 0], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 1, -1, 0, 0, 0, -1, 1], [1, -1, 1, -1, 0, 0, 1, 0], [-1, 1, -1, 1, -1, 1, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0]]
[[0, 0, 1, -1, 0, 1, -1, -1], [0, 0, -1, 0, 1, 0, 0, 1], [1, -1, 0, 1, -1, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, -1, 1], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [-1, 1, 0, -1, 1, -1, 1, 0]]
[[0, 0, 1, -1, 0, 1, -1, -1], [0, 0, -1, 1, 0, -1, 0, 1], [1, -1, 0, 0, 0, 1, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, -1, 1, 0, -1, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [-1, 1, 0, 0, 0, 0, -1, 0]]
[[0, 0, 1, -1, 0, 1, -1, -1], [0, 0, -1, 1, 0, 0, -1, 1], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [-1, -1, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 0, 0]]
[[0, 0, 1, -1, 0, 1, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0]]
[[0, 0, 1, -1, 0, 1, -1, -1], [0, 0, -1, 1, 1, -1, 0, 0], [1, -1, 0, 0, -1, 1, 0, 1], [-1, 1, 0, 0, 0, 0, 1, -1], [0, 1, -1, 0, 0, 0, -1, 1], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 0, 0, 1, -1, 0, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0]]
[[0, 0, 1, -1, 0, 1, -1, -1], [0, 0, -1, 1, 0, 0, 1, 0], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 1, 0, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [-1, 0, 1, -1, 0, 0, 1, 0]]
[[0, 0, 1, -1, 0, 1, -1, -1], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, 0, 1, -1], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0]]
[[0, 1, -1, 0, 0, -1, 1, 1], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 1, 0, -1, 1, 0, -1, 0], [1, -1, 0, 1, 0, -1, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0]]
[[0, 1, -1, 0, 0, -1, 1, 1], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, -1, 1, 0, 0, -1, 1], [-1, 1, 1, -1, 0, 0, 0, -1], [1, -1, 0, 1, -1, 0, 0, 0], [1, -1, 1, -1, 1, -1, 0, 0]]
[[0, 1, -1, 0, 0, -1, 1, 1], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 1, -1], [-1, 1, 0, 0, 0, 0, -1, 0], [1, -1, 0, 0, 1, -1, 0, 0], [1, -1, 1, 0, -1, 0, 0, 0]]
[[0, 1, -1, 0, 0, -1, 1, 1], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [1, -1, -1, 1, 0, 0, 0, 1], [1, -1, 1, -1, 0, 0, 1, 0]]
[[0, 1, -1, 0, 0, -1, 1, 1], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 0, 0, 1, -1, 0, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, -1, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [1, -1, 1, 0, -1, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0]]
[[0, 1, -1, 0, 0, -1, 1, 1], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 1, -1, 0, 0, 1, -1], [-1, 1, -1, 1, 0, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [1, -1, 0, 1, -1, 0, 1, 0]]
[[0, 1, -1, 0, 0, -1, 1, 1], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 0, 0, 0, 1, -1, 1, 0], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 1, -1, 0, 0, 1, -1], [-1, 1, -1, 1, 0, 0, -1, 0], [1, -1, 1, -1, 1, -1, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0]]
[[0, 1, -1, 0, 0, -1, 1, 1], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [1, -1, 1, -1, 0, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0]]
[[0, 1, -1, 0, 0, -1, 1, 1], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, -1, 1], [-1, 1, 0, 0, 0, 0, 1, -1], [1, -1, 0, 0, -1, 1, 0, 1], [1, -1, 0, 0, 1, -1, 1, 0]]
[[0, 1, -1, 0, 0, -1, 1, 1], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 1, -1, 0, 1, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [1, -1, 0, 0, 0, 0, 1, 0]]
[[0, 1, -1, 0, 0, -1, 1, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [1, 0, 0, -1, 0, 1, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0]]
[[0, 1, -1, 0, 0, -1, 1, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 1, -1, 0, 0, 1, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [1, 0, 0, -1, 1, 0, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0]]
[[0, 1, -1, 0, 0, -1, 1, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, -1, 1], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0]]
[[0, 1, -1, 0, 0, -1, 1, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [1, 0, -1, 1, 0, 0, -1, 0]]
[[0, 1, -1, 0, 0, -1, 1, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, 0, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 1, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 0, -1, 0, 1, 0, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0]]
[[0, 1, -1, 0, 0, -1, 1, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, -1, 1, 0, 0, -1, 1], [-1, 0, 1, -1, 0, 0, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [1, 0, 0, -1, 1, 0, -1, 0]]
[[0, 1, -1, 0, 0, -1, 1, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, -1, 0], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, -1, 1, 0, 0, -1, 1], [-1, 0, 1, -1, 0, 0, 1, 0], [1, 0, -1, 1, -1, 1, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0]]
[[0, 1, -1, 0, 0, -1, 1, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [1, 0, -1, 1, 0, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0]]
[[0, 1, -1, 0, 0, -1, 1, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, 0, 1, -1, 0, -1], [1, 0, 0, 0, -1, 1, -1, 0]]
[[0, 1, -1, 0, 0, -1, 1, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [1, 0, 0, 0, 0, 0, -1, 0]]
[[0, 0, 1, -1, 1, 0, -1, -1], [0, 0, 0, 1, -1, 0, 1, -1], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 1, -1, 0, 1, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [-1, -1, 1, 0, 0, 0, 0, 0]]
[[0, 0, 1, -1, 1, 0, -1, -1], [0, 0, 0, 1, -1, -1, 1, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 1, -1, 0, 1, -1, 0, 1], [1, -1, 0, 1, 0, 0, 0, -1], [0, -1, 1, -1, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 1, -1, 1, -1, 0]]
[[0, 0, 1, -1, 1, 0, -1, -1], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, 0, -1, 1, -1, 1, 0], [-1, 1, -1, 0, 0, 1, -1, 1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -1, 1, 0, 0, 0, -1], [-1, 0, 1, -1, 0, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0]]
[[0, 0, 1, -1, 1, 0, -1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 0, 1, 0, -1, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0]]
[[0, 0, 1, -1, 1, 0, -1, -1], [0, 0, 0, 0, -1, 0, 1, 1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [1, -1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0]]
[[0, 0, 1, -1, 1, 0, -1, -1], [0, 0, 0, -1, 0, 0, 1, 1], [1, 0, 0, 1, -1, 0, 0, -1], [-1, -1, 1, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [-1, 1, -1, 0, 1, 0, 0, 0]]
[[0, 0, 1, -1, 1, 0, -1, -1], [0, 0, -1, 1, 0, -1, 1, 1], [1, -1, 0, 0, 0, 1, -1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [1, 0, 0, 0, 0, 0, 1, -1], [0, -1, 1, -1, 0, 0, 0, 1], [-1, 1, -1, 0, 1, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0]]
[[0, 0, 1, -1, 1, 0, -1, -1], [0, 0, -1, 1, -1, 1, 0, 1], [1, -1, 0, 0, 1, -1, 0, 0], [-1, 1, 0, 0, -1, 1, -1, 0], [1, -1, 1, -1, 0, 0, 1, 0], [0, 1, -1, 1, 0, 0, 0, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [-1, 1, 0, 0, 0, -1, 1, 0]]
[[0, 0, 1, -1, 1, 0, -1, -1], [0, 0, 0, 0, -1, 0, 0, 1], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, -1, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 1, 0, -1, 1, 0, -1], [-1, 1, -1, 1, 0, 0, -1, 0]]
[[0, 0, 1, -1, 1, 0, -1, -1], [0, 0, -1, 0, 1, -1, 1, 1], [1, -1, 0, 1, -1, 1, -1, 0], [-1, 0, 1, 0, 0, -1, 1, -1], [1, 1, -1, 0, 0, 0, 0, 0], [0, -1, 1, -1, 0, 0, 0, 1], [-1, 1, -1, 1, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0]]
[[0, 0, 1, -1, 1, 0, -1, -1], [0, 0, -1, 0, 0, 1, 0, 1], [1, -1, 0, 1, 0, -1, 0, 0], [-1, 0, 1, 0, -1, 1, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [0, 1, -1, 1, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [-1, 1, 0, -1, 1, -1, 1, 0]]
[[0, 0, 1, -1, 1, 0, -1, -1], [0, 0, -1, 1, 0, -1, 0, 1], [1, -1, 0, 0, 0, 1, 0, 0], [-1, 1, 0, 0, 0, -1, 1, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, -1, 1, -1, 0, 0, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [-1, 1, 0, 0, -1, 1, -1, 0]]
[[0, 0, 1, -1, 1, 0, -1, -1], [0, 0, -1, 1, -1, 1, -1, 1], [1, -1, 0, 0, 1, -1, 1, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [0, 1, -1, 1, 0, 0, 0, -1], [-1, -1, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 0, 0]]
[[0, 0, 1, -1, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, 0, 0, -1, 1, -1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 1, -1, 0, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0]]
[[0, 0, 1, -1, 1, 0, -1, -1], [0, 0, 0, 0, -1, 1, 1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [1, -1, 0, 0, 0, 0, 0, 1], [0, 1, -1, 1, 0, 0, 0, -1], [-1, 1, 0, -1, 0, 0, 0, 1], [-1, 0, 0, 0, 1, -1, 1, 0]]
[[0, 0, 1, -1, 1, 0, -1, -1], [0, 0, -1, 1, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 1, -1], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0]]
[[0, 0, 1, -1, 1, 0, -1, -1], [0, 0, -1, 1, 0, 0, 1, 0], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [1, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, -1, 0, 1, -1, 0, 1], [-1, 0, 1, -1, 0, 0, 1, 0]]
[[0, 0, 1, -1, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, -1, 1, -1, 0, 0, 0, 1], [-1, 1, 0, 1, -1, 0, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 0]]
[[0, 0, 1, -1, 1, 0, -1, -1], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 1, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0]]
[[0, 0, 1, -1, 1, 0, -1, -1], [0, 0, 0, 0, -1, 1, 0, 0], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, -1, 0, 0, 0, 0, -1, 1], [0, 1, -1, 1, 0, 0, 0, -1], [-1, 0, 1, 0, -1, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0]]
[[0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 1, -1, 0, 1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, -1, 1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 0, 0, 0, 0, 1, 0]]
[[0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 1, -1, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 1, -1, 0, 0, 0, 0]]
[[0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 1, -1, -1, 1, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, 0, -1], [0, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 1, -1, 1, -1, 0, 0]]
[[0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, 0, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 1, -1, 1, -1, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 0]]
[[0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 1, 0, -1, 0, 0, 0]]
[[0, 0, 0, 1, 0, -1, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 2, -1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, 0, 0, 0, 0, 1, -1], [0, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 1, 0, -1, 1, -1, 1, 0]]
[[0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, -1, 1, -1, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 0, 0, 0, 0, 1, 0], [0, 1, 0, 0, 0, 0, 0, -1], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 1, 0, 0, -1, 0, 1, 0]]
[[0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 0, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 1, 0, 0, 0, -1, 1, 0]]
[[0, 0, 0, 1, 0, -1, 0, -1], [0, 0, -1, 1, -1, 1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 1, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, -1, 0, 1, 0, 0, 0]]
[[0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, 0, 0, 0, 1, -1, -1], [0, -1, 0, 0, 0, 0, 0, 1], [-1, 1, -1, 1, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, 0, -1, 1, 0, -1, 0]]
[[0, 0, 0, 1, 0, -1, 0, -1], [0, 0, -1, 0, 1, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [0, 1, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, -1, 1, -1, 1, 0, 0]]
[[0, 0, 0, 1, 0, -1, 0, -1], [0, 0, -1, 0, 0, 1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 1, 0, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, -1, 1, 0, 0, 0, 0]]
[[0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 0, 0, 0, 1, -1, 0], [0, 1, 0, 0, 0, 0, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, 0, 0, -1, 1, -1, 0]]
[[0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 0, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 1, -1, 0, 1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, 0, 0, 0, 0, -1, 0]]
[[0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, 0, 0, 0, -1, 1, 0], [0, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 1, -1, 0, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 0, 0, 1, -1, 1, 0]]
[[0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, -1, 1, 1, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 0, 0, 0, 0, -1, 1], [0, 1, 0, 0, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 0, 0, 1, -1, 1, -1, 0]]
[[0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 0, 0, 0, -1, 1, 1], [0, 1, 0, 0, 0, 0, 0, -1], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 0, 1, -1, 0, 1, 0]]
[[0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, 0, 0, 0, 0, -1, 0], [0, -1, 0, 0, 0, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 0, 0, 0, 1, 0, -1, 0]]
[[0, 1, -1, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 1, 0, 0, -1, 0, -1], [1, -1, 1, -1, 0, 1, -1, 0]]
[[0, 1, -1, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 1, -1, 1, -1, 0, 0]]
[[0, 1, -1, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 1, 0, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 1, 0, -1, 0, 0, 0]]
[[0, 1, -1, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 0, 0, 1, 0, 1], [1, -1, 1, -1, 0, 0, 1, 0]]
[[0, 1, -1, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 1, -1, 0, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, 0, 0, -1, 0, -1], [1, -1, 0, 0, 1, 0, -1, 0]]
[[0, 1, -1, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 1, -1, 0, 1, 0, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 0, 0, 1, 0, 1], [1, -1, 0, 1, -1, 0, 1, 0]]
[[0, 1, -1, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 1, -1, 1, 0], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 1, -1, 0, 1, 0, -1], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 1, 0, 0, -1, 0, -1], [1, -1, 0, 1, -1, 1, -1, 0]]
[[0, 1, -1, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 1, -1, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, -1, 0, 0, 1, 0, 1], [1, -1, 0, 0, 1, -1, 1, 0]]
[[0, 1, -1, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 0, 1, 0, -1, 0, 0]]
[[0, 1, -1, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 0, 0, 0, 1, 0, 0]]
[[0, 1, -1, 0, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, -1, 0, 0, 1, 0, 1], [1, 0, -1, 1, 0, -1, 1, 0]]
[[0, 1, -1, 0, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 1, -1, 0, 1, 0, -1], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, -1, 1, -1, 1, 0, 0]]
[[0, 1, -1, 0, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, -1, 0, 1, 0, 0, 0]]
[[0, 1, -1, 0, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, 0, 0, -1, 0, -1], [1, 0, -1, 1, 0, 0, -1, 0]]
[[0, 1, -1, 0, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, 0, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 1, 0, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 0, 0, 1, 0, 1], [1, 0, 0, 0, -1, 0, 1, 0]]
[[0, 1, -1, 0, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, 0, 0, -1, 0, -1], [1, 0, 0, -1, 1, 0, -1, 0]]
[[0, 1, -1, 0, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, -1, 0], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, -1, 0, 0, 1, 0, 1], [1, 0, 0, -1, 1, -1, 1, 0]]
[[0, 1, -1, 0, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 1, 0, -1], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 1, 0, 0, -1, 0, -1], [1, 0, 0, 0, -1, 1, -1, 0]]
[[0, 1, -1, 0, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, 0, -1, 0, 1, 0, 0]]
[[0, 1, -1, 0, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, 0, 0, 0, -1, 0, 0]]
[[0, 1, -1, 1, 0, 0, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 0, 0, 0, 0, 1, -1, 0], [1, -1, 0, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -1, 1, 0, -1, -1], [0, 0, -1, 1, 0, -1, 0, 1], [-1, 1, 0, 0, 0, -1, 1, 0]]
[[0, 1, -1, 1, 0, 0, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 0, 0, 1, -1, 0, 1, 0], [1, -1, 1, 0, 0, 0, -1, -1], [0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 1, -1, 0, 1, 0, -1], [-1, 1, 0, -1, 1, 0, -1, 0]]
[[0, 1, -1, 1, 0, 0, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 0, 0, 0, 1, 0, -1, 0], [1, -1, 0, 0, 0, 0, 1, 0], [0, 0, 1, 0, 0, -1, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, -1, 1, 0, -1, 0, 1], [-1, 1, 0, 0, -1, 0, 1, 0]]
[[0, 1, -1, 1, 0, 0, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 0, 0, 0, 1, -1, 0, 0], [1, -1, 0, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, -1, 0, -1], [0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, 0, 0, -1, 1, 0, 0]]
[[0, 1, -1, 1, 0, 0, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 0, 0, 0, 1, -1, 1, 0], [1, -1, 0, 0, 0, 1, -1, 0], [0, 0, 1, 0, 0, -1, 0, -1], [0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 1, -1, 0, 1, 0, -1], [-1, 1, 0, 0, -1, 1, -1, 0]]
[[0, 1, -1, 1, 0, 0, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 0, 0, 1, -1, 1, -1, 0], [1, -1, 1, 0, 0, -1, 1, -1], [0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 1, -1, 1, 0, -1, -1], [0, 0, -1, 1, 0, -1, 0, 1], [-1, 1, 0, -1, 1, -1, 1, 0]]
[[0, 1, -1, 1, 0, 0, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 0, 0, 0, 0, 0, 1, 0], [1, -1, 0, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 1, -1, 0, 1, 0, -1], [-1, 1, 0, 0, 0, 0, -1, 0]]
[[0, 1, -1, 1, 0, 0, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 0, 0, 1, -1, 0, 0, 0], [1, -1, 1, 0, 0, 0, 0, -1], [0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, 0, -1, 1, 0, 0, 0]]
[[0, 1, -1, 1, 0, 0, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 0, 0, 0, 0, 1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -1, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, 0, 0, 0, -1, 0, 0]]
[[0, 1, -1, 1, 0, 0, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 0, 0, 1, 0, -1, 0, 0], [1, -1, 1, 0, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, 0, -1, 0, 1, 0, 0]]
[[0, 1, -1, 1, 0, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 1, 0], [1, 0, 0, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 1, -1, 0, 1, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 0]]
[[0, 1, -1, 1, 0, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, 0, -1, 0], [1, 0, -1, 0, 0, 0, 1, 1], [0, 0, 1, 0, 0, -1, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, -1, 1, 0, -1, 0, 1], [-1, 0, 0, 1, -1, 0, 1, 0]]
[[0, 1, -1, 1, 0, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 1, -1, 0, 1, 0, -1], [-1, 0, 0, 0, 1, 0, -1, 0]]
[[0, 1, -1, 1, 0, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 1, -1, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 0, 0, 1, -1, 0, 0]]
[[0, 1, -1, 1, 0, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, -1, 0], [1, 0, 0, 0, 0, -1, 1, 0], [0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 1, -1, 1, 0, -1, -1], [0, 0, -1, 1, 0, -1, 0, 1], [-1, 0, 0, 0, 1, -1, 1, 0]]
[[0, 1, -1, 1, 0, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, -1, 1, 0], [1, 0, -1, 0, 0, 1, -1, 1], [0, 0, 1, 0, 0, -1, 0, -1], [0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 1, -1, 0, 1, 0, -1], [-1, 0, 0, 1, -1, 1, -1, 0]]
[[0, 1, -1, 1, 0, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, -1, 1, 0, -1, 0, 1], [-1, 0, 0, 0, 0, 0, 1, 0]]
[[0, 1, -1, 1, 0, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [0, 0, 1, 0, 0, -1, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 0, 1, -1, 0, 0, 0]]
[[0, 1, -1, 1, 0, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 0, 0, 0, 1, 0, 0]]
[[0, 1, -1, 1, 0, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [1, 0, -1, 0, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -1, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 0, 1, 0, -1, 0, 0]]
[[0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 1, 0, 0, -1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, -1, 1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 1, -1, 0, -1, 1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [0, 1, 0, 0, 0, 0, 0, -1], [-1, 0, 1, -1, 0, 1, -1, 0]]
[[0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, 0, -1], [0, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 0, 0, 1, -1, 1, 0]]
[[0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, -1, 0, -1, 1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, -1, -1, 1, 0, 0, 0, 1], [0, 1, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 1, -1, 1, -1, 0]]
[[0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 1, -1, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 1, -1, 0, 0, 0, 0]]
[[0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, -1, 0, -1, 1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 0, 1, -1, 0, 0, 0]]
[[0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, -1, 0, -1, 1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 0, 1, -1, 0, 1, 0]]
[[0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 1, 0, -1, 0]]
[[0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 1, -1, 0, 0, -1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 1, -1, 0, 0, 1, 0]]
[[0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 0, 0, 1, -1, 0, 0]]
[[0, 0, 0, 0, 0, 1, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 2, -1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [0, 1, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 0, -1, 1, -1, 0]]
[[0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, -1, 1, -1, 1, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 1, 0, 1, -1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, -1, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [-1, 1, 0, -1, 1, 0, -1, 0]]
[[0, 0, 0, 0, 0, 1, 0, -1], [0, 0, -1, 1, 0, -1, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [-1, 1, -1, 1, 0, 0, -1, 0]]
[[0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, 0, 0, -1, 1, 0, 0]]
[[0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 1, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 0, -1, 0, 1, 0]]
[[0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, -1, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 1, 0, 1, -1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, 0, -1, 1, 0, 0, 0]]
[[0, 0, 0, 0, 0, 1, 0, -1], [0, 0, -1, 1, 0, -1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [1, -1, 0, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, -1, 1, 0, 0, 0, 0]]
[[0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 1, 0, 1, -1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [0, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, -1, 1, -1, 1, 0]]
[[0, 0, 0, 0, 0, 1, 0, -1], [0, 0, -1, 1, 0, 0, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [0, -1, 0, 0, 0, 0, 0, 1], [-1, 1, -1, 1, 0, -1, 1, 0]]
[[0, 0, 1, -1, 1, -1, 0, -1], [0, 0, 0, 1, -1, 1, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 1, -1, 0, 1, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, -1, 1, 0, 0, 0, 0, 0]]
[[0, 0, 1, -1, 1, -1, 0, -1], [0, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, -1, 1, -1, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, -1, 1, 0, -1, 1, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 1, -1, -1, 1, 0, 0, 1], [-1, 0, 0, 0, 0, 0, 1, 0]]
[[0, 0, 1, -1, 1, -1, 0, -1], [0, 0, 0, 1, -1, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 1, -1, 0, 1, -1, 0, 1], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 0, 1, -1, 0, 0, 0]]
[[0, 0, 1, -1, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 0, 1, 0, -1, 0, 0]]
[[0, 0, 1, -1, 1, -1, 0, -1], [0, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [1, 0, -1, 1, 0, 0, -1, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [0, -1, 1, 1, -1, 0, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 0]]
[[0, 0, 1, -1, 1, -1, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 0, 1, 0, -1, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 2, -1, 0, 0, 0, 0, 0]]
[[0, 0, 1, -1, 1, -1, 0, -1], [0, 0, 0, 0, -1, 0, 1, 1], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, -1, -1, 1, 0, 0, 1], [-1, 1, -1, 1, 0, -1, 1, 0]]
[[0, 0, 1, -1, 1, -1, 0, -1], [0, 0, -1, 1, 0, -1, 1, 1], [1, -1, 0, 0, 0, 1, -1, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [1, 0, 0, 0, 0, 0, 1, -1], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 1, -1, -1, 1, 0, 0, 1], [-1, 1, 0, 0, -1, 0, 1, 0]]
[[0, 0, 1, -1, 1, -1, 0, -1], [0, 0, -1, 1, -1, 0, 1, 1], [1, -1, 0, 0, 1, 0, -1, 0], [-1, 1, 0, 0, -1, 1, -1, 0], [1, -1, 1, -1, 0, 0, 1, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 1, -1, -1, 1, 0, 0, 1], [-1, 1, 0, 0, 0, -1, 1, 0]]
[[0, 0, 1, -1, 1, -1, 0, -1], [0, 0, 0, -1, 0, 1, 0, 1], [1, 0, 0, 1, -1, 0, 0, -1], [-1, -1, 1, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, -1, 0, 1, 0, 0, 0]]
[[0, 0, 1, -1, 1, -1, 0, -1], [0, 0, 0, 0, -1, 1, -1, 1], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [1, -1, 0, 0, 0, 1, -1, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [0, -1, 1, 1, -1, 0, 0, -1], [-1, 1, -1, 1, 0, 0, -1, 0]]
[[0, 0, 1, -1, 1, -1, 0, -1], [0, 0, -1, 0, 1, 0, 0, 1], [1, -1, 0, 1, -1, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, 0, -1, 0, 1, 0, 0]]
[[0, 0, 1, -1, 1, -1, 0, -1], [0, 0, -1, 0, 0, 1, 0, 1], [1, -1, 0, 1, 0, -1, 0, 0], [-1, 0, 1, 0, -1, 1, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 1, -1, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, 0, -1, 1, 0, 0, 0]]
[[0, 0, 1, -1, 1, -1, 0, -1], [0, 0, -1, 1, 0, 0, -1, 1], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 1, 0, 0, 0, -1, 1, 0], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [0, -1, 1, 1, -1, 0, 0, -1], [-1, 1, 0, 0, -1, 1, -1, 0]]
[[0, 0, 1, -1, 1, -1, 0, -1], [0, 0, -1, 1, -1, 1, -1, 1], [1, -1, 0, 0, 1, -1, 1, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [1, -1, 1, -1, 0, 1, -1, 0], [-1, 1, -1, 0, 1, 0, 0, 0], [0, -1, 1, 1, -1, 0, 0, -1], [-1, 1, 0, 0, 0, 0, -1, 0]]
[[0, 0, 1, -1, 1, -1, 0, -1], [0, 0, -1, 1, 0, 1, -1, 0], [1, -1, 0, 0, 0, -1, 1, 1], [-1, 1, 0, 0, 0, 0, 1, -1], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [0, -1, 1, 1, -1, 0, 0, -1], [-1, 0, 1, -1, 0, 1, -1, 0]]
[[0, 0, 1, -1, 1, -1, 0, -1], [0, 0, 0, 0, -1, 1, 1, 0], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [1, -1, 0, 0, 0, -1, 1, 1], [-1, 1, 0, 1, -1, 0, 0, -1], [0, 1, -1, -1, 1, 0, 0, 1], [-1, 0, 0, 0, 1, -1, 1, 0]]
[[0, 0, 1, -1, 1, -1, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 1, 1, -1, 0, 0, -1], [-1, 0, 0, 0, 1, 0, -1, 0]]
[[0, 0, 1, -1, 1, -1, 0, -1], [0, 0, -1, 1, 0, 0, 1, 0], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 1, 0, 0, 0, 1, -1, -1], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 1, -1, -1, 1, 0, 0, 1], [-1, 0, 1, -1, 0, 0, 1, 0]]
[[0, 0, 1, -1, 1, -1, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 1, 0, -1, 0, 0, 0]]
[[0, 1, -1, 0, -1, 1, 0, 1], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [-1, 1, 0, 0, 0, 0, -1, 0], [1, -1, -1, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 0, 0, -1], [1, -1, 1, -1, 0, 1, -1, 0]]
[[0, 1, -1, 0, -1, 1, 0, 1], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 1, 0, -1], [-1, 1, 0, 0, 0, -1, 0, 0], [1, -1, 0, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 1, -1, 0, 0, 0, 0]]
[[0, 1, -1, 0, -1, 1, 0, 1], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 1, -1, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 1, 0, -1, 0, 0, 0]]
[[0, 1, -1, 0, -1, 1, 0, 1], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [-1, 1, 0, 0, 0, -1, 1, 0], [1, -1, 0, 1, -1, 0, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [1, -1, 1, -1, 0, 0, 1, 0]]
[[0, 1, -1, 0, -1, 1, 0, 1], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [-1, 1, 0, 0, 0, 0, 1, -1], [1, -1, 1, -1, 0, 0, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [1, -1, 0, 1, -1, 0, 1, 0]]
[[0, 1, -1, 0, -1, 1, 0, 1], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 0, 0, 1, -1, 0, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, 0, -1, 0], [1, -1, 0, 0, 0, 0, 0, 1], [0, 0, 1, 0, -1, 0, 0, -1], [1, -1, 0, 0, 0, 1, -1, 0]]
[[0, 1, -1, 0, -1, 1, 0, 1], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 0, 0, 1, -1, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, -1, 1, 0], [1, -1, 1, 0, -1, 0, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [1, -1, 0, 0, 0, 0, 1, 0]]
[[0, 1, -1, 0, -1, 1, 0, 1], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [-1, 1, 0, 0, 0, 1, -1, -1], [1, -1, 0, -1, 1, 0, 0, 1], [0, 0, 1, 0, -1, 0, 0, -1], [1, -1, 0, 1, -1, 1, -1, 0]]
[[0, 1, -1, 0, -1, 1, 0, 1], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 0, 0, 0, 1, 0, 0]]
[[0, 1, -1, 0, -1, 1, 0, 1], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, -1, 0, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [1, -1, 1, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 0, 1, -1, 0, 0, 0]]
[[0, 1, -1, 0, -1, 1, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 1, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, 0, 0, 1], [1, 0, -1, 1, 0, -1, 1, 0]]
[[0, 1, -1, 0, -1, 1, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, -1, 0, 1], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, -1, 1, 0, 0, 0, 0]]
[[0, 1, -1, 0, -1, 1, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, -1, 0, 1, 0, 0, 0]]
[[0, 1, -1, 0, -1, 1, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [1, 0, -1, 1, 0, 0, -1, 0]]
[[0, 1, -1, 0, -1, 1, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, -1, 1, 0, 0, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [1, 0, 0, -1, 1, 0, -1, 0]]
[[0, 1, -1, 0, -1, 1, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, 0, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, -1, 0, 1, 0, 0, 1], [1, 0, 0, 0, 0, -1, 1, 0]]
[[0, 1, -1, 0, -1, 1, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [1, 0, 0, 0, 0, 0, -1, 0]]
[[0, 1, -1, 0, -1, 1, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 0, 0, 1, -1, 0, 0, -1], [0, 0, -1, 0, 1, 0, 0, 1], [1, 0, 0, -1, 1, -1, 1, 0]]
[[0, 1, -1, 0, -1, 1, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, 0, 0, 0, -1, 0, 0]]
[[0, 1, -1, 0, -1, 1, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, 1, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 0, -1, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, 0, -1, 1, 0, 0, 0]]
[[0, 1, 0, -1, 1, 0, 0, -1], [1, 0, -1, 1, -1, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 1, 1], [1, -1, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -1, 1, 0, -1], [-1, 1, -1, 1, 0, 0, -1, 0]]
[[0, 1, 0, -1, 1, 0, 0, -1], [1, 0, -1, 1, -1, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 1, -1, 0, 1], [1, -1, 0, 1, 0, 0, 0, -1], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, -1, 1, -1, 1, 0, 0]]
[[0, 1, 0, -1, 1, 0, 0, -1], [1, 0, -1, 1, -1, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [1, -1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, -1, 1, 0, 0, 0, 0]]
[[0, 1, 0, -1, 1, 0, 0, -1], [1, 0, -1, 1, -1, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 1, -1, 1], [1, -1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, -1, 1, -1, 0, 1], [-1, 1, -1, 1, 0, -1, 1, 0]]
[[0, 1, 0, -1, 1, 0, 0, -1], [1, 0, -1, 1, -1, 0, 0, 1], [0, -1, 0, 0, 1, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 1, 0], [1, -1, 1, 0, 0, 0, -1, -1], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 1, -1, 1, 0, -1], [-1, 1, 0, 0, -1, 1, -1, 0]]
[[0, 1, 0, -1, 1, 0, 0, -1], [1, 0, -1, 1, -1, 0, 0, 1], [0, -1, 0, 0, 1, 0, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [1, -1, 1, -1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -1, 1, 0, -1], [-1, 1, 0, 0, 0, 0, -1, 0]]
[[0, 1, 0, -1, 1, 0, 0, -1], [1, 0, -1, 1, -1, 0, 0, 1], [0, -1, 0, 0, 1, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, 0, 0, 0, -1, 0, 0]]
[[0, 1, 0, -1, 1, 0, 0, -1], [1, 0, -1, 1, -1, 0, 0, 1], [0, -1, 0, 0, 1, 0, 0, 0], [-1, 1, 0, 0, -1, 1, -1, 0], [1, -1, 1, -1, 0, 0, 1, 0], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, -1, 1, -1, 0, 1], [-1, 1, 0, 0, 0, -1, 1, 0]]
[[0, 1, 0, -1, 1, 0, 0, -1], [1, 0, -1, 1, -1, 0, 0, 1], [0, -1, 0, 0, 1, 0, 0, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [1, -1, 1, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 1, -1, 0, 1], [-1, 1, 0, 0, -1, 0, 1, 0]]
[[0, 1, 0, -1, 1, 0, 0, -1], [1, 0, -1, 1, -1, 0, 0, 1], [0, -1, 0, 0, 1, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [1, -1, 1, 0, 0, 0, 0, -1], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, 0, 0, -1, 1, 0, 0]]
[[0, 1, 0, -1, 1, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [1, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 1, -1, 0, 1], [-1, 0, 1, -1, 0, 0, 1, 0]]
[[0, 1, 0, -1, 1, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, -1, 1, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 1, -1, 1, -1, 0, 0]]
[[0, 1, 0, -1, 1, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 1, -1, 0, 0, 0, 0]]
[[0, 1, 0, -1, 1, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, -1, 1, -1], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 1, -1, 1, 0, -1], [-1, 0, 1, -1, 0, 1, -1, 0]]
[[0, 1, 0, -1, 1, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 0, -1, 0, 0, 0, 1, 1], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, -1, 1, -1, 0, 1], [-1, 0, 0, 0, 1, -1, 1, 0]]
[[0, 1, 0, -1, 1, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, -1, 1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 1, -1, 0, 1], [-1, 0, 0, 0, 0, 0, 1, 0]]
[[0, 1, 0, -1, 1, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 0, 0, 0, 1, 0, 0]]
[[0, 1, 0, -1, 1, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 1, -1, 1, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 0]]
[[0, 1, 0, -1, 1, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, -1, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -1, 1, 0, -1], [-1, 0, 0, 0, 1, 0, -1, 0]]
[[0, 1, 0, -1, 1, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 0, 0, 1, -1, 0, 0]]
[[0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 1, 0, -1, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, -1, 1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 1, -1, 0, -1, 1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 0, -1], [1, 0, 0, 0, 0, 0, -1, 0], [0, -1, 0, 0, 0, 0, 1, 1], [0, 1, 0, 0, -1, 1, 0, -1], [-1, 0, 1, -1, 0, 1, -1, 0]]
[[0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 1, -1, 0, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, -1, -1], [0, -1, 0, 0, 0, 0, 1, 1], [0, 1, 0, 0, -1, 1, 0, -1], [-1, 0, 0, 1, -1, 1, -1, 0]]
[[0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 1, -1, -1, 1, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, 0, 1], [0, 1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 1, -1, 1, -1, 0, 0]]
[[0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 1, -1, 0, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 0, 1, 0, -1, 0, 0]]
[[0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 1, -1, 0, 0, 0, 0, 1], [1, -1, 1, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 0, 0, 1, -1, 0, 1], [-1, 0, 0, 1, -1, 0, 1, 0]]
[[0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 1, -1, 0, 0, -1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 0, -1], [1, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 0, 0, 1, -1, 0, 1], [-1, 0, 1, -1, 0, 0, 1, 0]]
[[0, 0, 0, 0, 1, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 2, -1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, 0, 0, -1, 1, 0, -1], [-1, 1, 0, 0, 0, 0, -1, 0]]
[[0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 1, -1, 0, 0, 0], [0, -1, 1, 0, 0, 0, 0, -1], [1, 0, -1, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, 0, 0, -1, 1, 0, -1], [-1, 1, 0, -1, 1, 0, -1, 0]]
[[0, 0, 0, 0, 1, 0, 0, -1], [0, 0, -1, 1, -1, 0, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 0, 1], [1, -1, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, 0, 0, -1, 1, 0, -1], [-1, 1, -1, 1, 0, 0, -1, 0]]
[[0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [0, -1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, 0, 0, -1, 1, 0, 0]]
[[0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 0, 1, 0], [0, 1, 0, 0, 0, 0, -1, -1], [0, -1, 0, 0, 1, -1, 0, 1], [-1, 1, 0, 0, 0, -1, 1, 0]]
[[0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, -1, 1, -1, 0, 1], [0, 0, 0, 1, -1, 0, 0, 0], [0, -1, 1, 0, 0, 0, 0, -1], [1, 1, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, 0, -1, 0, 1, 0, 0]]
[[0, 0, 0, 0, 1, 0, 0, -1], [0, 0, -1, 1, 0, -1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [0, -1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, -1, 1, -1, 1, 0, 0]]
[[0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 1, -1, 0, 0, 0], [0, -1, 1, 0, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 1, 1], [0, 1, 0, 0, 0, 0, -1, -1], [0, -1, 0, 0, 1, -1, 0, 1], [-1, 1, 0, -1, 1, -1, 1, 0]]
[[0, 0, 0, 0, 1, 0, 0, -1], [0, 0, -1, 1, -1, 1, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 0, 1], [1, -1, 0, 0, 0, 0, 1, 0], [0, 1, 0, 0, 0, 0, -1, -1], [0, -1, 0, 0, 1, -1, 0, 1], [-1, 1, -1, 1, 0, -1, 1, 0]]
[[0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 0, 0, 1, -1, 0, 1], [-1, 0, 0, 0, 0, 0, 1, 0]]
[[0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, -1, 0, 0, 0, 0, 1, 1], [0, 1, 0, 0, -1, 1, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 0]]
[[0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, -1, 1, 0, 0, 0, 1], [0, 1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 0, 0, 1, -1, 0, 0]]
[[0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 1, 0, -1, 1, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [-1, -1, 1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0]]
[[0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 1, -1, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 1, -1, -1], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0]]
[[0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 1, -1, -1, 1, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 1, -1, -1], [1, -1, 0, 0, 0, -1, 1, 1], [-1, 1, 0, 1, -1, 0, 0, -1], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0]]
[[0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, -1, 1, 1, -1, 0], [0, 1, -1, 0, 0, -1, 1, 1], [1, -1, 1, 0, 0, 0, -1, -1], [-1, 0, 1, -1, 0, 0, 1, 0], [1, 0, -1, 1, -1, 1, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0]]
[[0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 1, -1, 0], [0, 1, -1, 0, 0, -1, 1, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 1, -1, 0, 0, 0, -1], [1, 0, -1, 1, 0, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0]]
[[0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, -1, 1, 1, -1, 0], [0, 1, -1, 0, 0, -1, 1, 1], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 0, 1, -1, 0, 0, 0, 0], [1, -1, -1, 1, 0, 0, 0, 1], [-1, 0, 0, 1, -1, 0, 1, 0]]
[[0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 1, -1, 0, 0, -1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 1, -1, -1], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [-1, 0, 1, -1, 0, 0, 1, 0]]
[[0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, 0, -1, 0], [-1, 1, -1, 0, 0, 0, 1, 1], [1, -1, 1, 0, -1, 1, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 0]]
[[0, 0, 0, 0, 1, -1, 1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, -1, 1, 1, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 0, 0]]
[[0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 1, -1, -1, 1, 0], [0, -1, 1, 0, 0, 1, -1, -1], [1, 0, -1, 0, 0, 0, 0, 1], [-1, 1, -1, 1, 0, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [-1, 1, 0, -1, 1, 0, -1, 0]]
[[0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, -1, 1, 1, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [-1, -1, 1, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [-1, 1, 0, 0, -1, 0, 1, 0]]
[[0, 0, 0, 0, 1, -1, 1, -1], [0, 0, -1, 1, -1, 1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, -1, 1, 1], [1, -1, 0, 0, 0, 1, -1, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [-1, 1, -1, 1, 0, 0, -1, 0]]
[[0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, -1, 1, 1, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 0, 1, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [1, 0, -1, 0, 1, -1, 0, 1], [-1, 1, 0, 0, 0, -1, 1, 0]]
[[0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 1, -1, -1, 1, 0], [0, -1, 1, 0, 0, 1, -1, -1], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [1, -1, 1, -1, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0]]
[[0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 1, -1, -1, 1, 0], [0, -1, 1, 0, 0, 1, -1, -1], [1, 0, -1, 0, 0, 0, 1, 1], [-1, 1, -1, 1, 0, 0, -1, 0], [1, -1, 1, -1, 1, -1, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0]]
[[0, 0, 0, 0, 1, -1, 1, -1], [0, 0, -1, 1, 0, 0, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, -1, 1, 1], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [1, -1, 0, 1, -1, 0, 0, 0], [-1, 1, -1, 1, -1, 1, 0, 0]]
[[0, 0, 0, 0, 1, -1, 1, -1], [0, 0, -1, 1, -1, 1, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, -1, 1, 1], [1, -1, 0, 0, 0, 1, 0, 0], [-1, 1, 0, -1, 1, 0, -1, 0], [1, -1, 0, 1, 0, -1, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0]]
[[0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, -1, 1, 0, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 1, 0, -1, 0]]
[[0, 0, 1, 0, -1, 1, -1, -1], [0, 0, 0, 0, 1, -1, 1, -1], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [-1, -1, 1, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, -1, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 1, 0, -1, 0]]
[[0, 0, 1, 0, -1, 1, -1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [1, -1, 0, 1, 0, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, -1, 1, -1, -1], [0, 0, 0, -1, 1, -1, 1, 1], [1, 0, 0, 0, 0, 0, 0, -1], [0, -1, 0, 0, 0, 1, -1, 1], [-1, 1, 0, 0, 0, -1, 0, 0], [1, -1, 0, 1, -1, 0, 1, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0]]
[[0, 0, 1, 0, -1, 1, -1, -1], [0, 0, 0, -1, 0, 0, 1, 1], [1, 0, 0, 0, 1, -1, 0, -1], [0, -1, 0, 0, 0, 1, -1, 1], [-1, 0, 1, 0, 0, -1, 1, -1], [1, 0, -1, 1, -1, 0, 0, 1], [-1, 1, 0, -1, 1, 0, 0, 0], [-1, 1, -1, 1, -1, 1, 0, 0]]
[[0, 0, 1, 0, -1, 1, -1, -1], [0, 0, -1, 1, 0, -1, 1, 1], [1, -1, 0, 0, 0, 1, -1, 0], [0, 1, 0, 0, 0, -1, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [1, -1, 1, -1, 0, 0, 1, 0], [-1, 1, -1, 1, -1, 1, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0]]
[[0, 0, 1, 0, -1, 1, -1, -1], [0, 0, -1, 1, -1, 0, 1, 1], [1, -1, 0, 0, 1, 0, -1, 0], [0, 1, 0, 0, 0, -1, 1, -1], [-1, -1, 1, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 1, -1, 1, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0]]
[[0, 0, 1, 0, -1, 1, -1, -1], [0, 0, -1, 0, 1, 0, 0, 1], [1, -1, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, 0, -1, 0], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [-1, 1, 0, 0, 0, -1, 1, 0]]
[[0, 0, 1, 0, -1, 1, -1, -1], [0, 0, 0, -1, 1, -1, 0, 1], [1, 0, 0, 0, 0, 0, 1, -1], [0, -1, 0, 0, 0, 1, -1, 1], [-1, 1, 0, 0, 0, -1, 1, 0], [1, -1, 0, 1, -1, 0, 0, 0], [-1, 0, 1, -1, 1, 0, 0, -1], [-1, 1, -1, 1, 0, 0, -1, 0]]
[[0, 0, 1, 0, -1, 1, -1, -1], [0, 0, -1, 0, 0, 1, 0, 1], [1, -1, 0, 1, 0, -1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 0, -1, 0, 1, 0]]
[[0, 0, 1, 0, -1, 1, -1, -1], [0, 0, -1, 1, 0, -1, 0, 1], [1, -1, 0, 0, 0, 1, 0, 0], [0, 1, 0, 0, 0, -1, 1, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, -1, 1, -1, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [-1, 1, 0, -1, 1, 0, -1, 0]]
[[0, 0, 1, 0, -1, 1, -1, -1], [0, 0, -1, 0, 1, 0, -1, 1], [1, -1, 0, 1, -1, 0, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [-1, -1, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 0, 0]]
[[0, 0, 1, 0, -1, 1, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0]]
[[0, 0, 1, 0, -1, 1, -1, -1], [0, 0, -1, 1, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [0, 1, 0, 0, 0, -1, 1, -1], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0]]
[[0, 0, 1, 0, -1, 1, -1, -1], [0, 0, -1, 1, 1, -1, 0, 0], [1, -1, 0, 0, -1, 1, 0, 1], [0, 1, 0, 0, 0, -1, 1, -1], [-1, 1, -1, 0, 0, 1, -1, 1], [1, -1, 1, -1, 1, 0, 0, -1], [-1, 0, 0, 1, -1, 0, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0]]
[[0, 0, 1, 0, -1, 1, -1, -1], [0, 0, 0, -1, 1, 0, 0, 0], [1, 0, 0, 0, 0, -1, 1, 0], [0, -1, 0, 0, 0, 1, -1, 1], [-1, 1, 0, 0, 0, 0, 1, -1], [1, 0, -1, 1, 0, 0, -1, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0]]
[[0, 0, 1, 0, -1, 1, -1, -1], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, -1, 0, 0, 0, 1, -1, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 0, 1, -1, 0, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0]]
[[0, 0, 1, 0, -1, 1, -1, -1], [0, 0, 0, -1, 1, 0, 1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, -1, 0, 0, 0, 1, -1, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [1, 0, -1, 1, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [-1, 0, 0, 1, -1, 0, 1, 0]]
[[0, 0, 1, 0, -1, 1, -1, -1], [0, 0, -1, 1, 0, 0, 1, 0], [1, -1, 0, 0, 0, 0, -1, 1], [0, 1, 0, 0, 0, -1, 1, -1], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 1, -1, 1, -1, 0, 0, 1], [-1, 0, 1, -1, 0, 0, 1, 0]]
[[0, 0, 1, 0, -1, 1, -1, -1], [0, 0, 0, 0, 0, -1, 1, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 1, 0, 0, 1, -1, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 0]]
[[0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, 0, 1, 0, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, -1, 1, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, -1, 0, -1, 1, 0, 1], [-1, 0, 0, 0, 0, 0, 1, 0]]
[[0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, -1, 1, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 1, -1, 0, 0, 0, -1, 1], [0, -1, 1, 0, 1, -1, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 0]]
[[0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, 0, 1, -1, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 0, 0, 1, -1, 0, 0]]
[[0, 0, 1, 0, -1, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [1, -1, 0, 1, 0, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 2, -1, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, -1, 1, -1, 1, 1], [1, 0, 0, 0, 0, 1, -1, -1], [0, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, -1, 0], [0, -1, 1, 0, 0, 0, 1, -1], [0, 1, -1, 0, -1, 1, 0, 1], [-1, 1, -1, 1, 0, -1, 1, 0]]
[[0, 0, 1, 0, -1, 0, 0, -1], [0, 0, -1, 1, 0, -1, 1, 1], [1, -1, 0, 0, 0, 1, -1, 0], [0, 1, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [0, -1, 1, 0, 0, 0, 1, -1], [0, 1, -1, 0, -1, 1, 0, 1], [-1, 1, 0, -1, 1, -1, 1, 0]]
[[0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, -1, 0, 1, 0, 1], [1, 0, 0, 0, 1, -1, 0, -1], [0, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, -1, 1, -1, 1, 0, 0]]
[[0, 0, 1, 0, -1, 0, 0, -1], [0, 0, -1, 1, -1, 1, 0, 1], [1, -1, 0, 0, 1, -1, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, 0, -1, 0, 1, 0, 0]]
[[0, 0, 1, 0, -1, 0, 0, -1], [0, 0, -1, 0, 1, -1, 1, 1], [1, -1, 0, 1, -1, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, 0, -1, 0], [0, -1, 1, 0, 0, 0, 1, -1], [0, 1, -1, 0, -1, 1, 0, 1], [-1, 1, 0, 0, 0, -1, 1, 0]]
[[0, 0, 1, 0, -1, 0, 0, -1], [0, 0, -1, 0, 0, 1, 0, 1], [1, -1, 0, 1, 0, -1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, 0, 0, -1, 1, 0, 0]]
[[0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, -1, 1, 0, -1, 1], [1, 0, 0, 0, 0, 0, 1, -1], [0, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 1, 0, 1, -1, 0, -1], [-1, 1, -1, 1, 0, 0, -1, 0]]
[[0, 0, 1, 0, -1, 0, 0, -1], [0, 0, -1, 1, 0, 0, -1, 1], [1, -1, 0, 0, 0, 0, 1, 0], [0, 1, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 1, 0, 1, -1, 0, -1], [-1, 1, 0, -1, 1, 0, -1, 0]]
[[0, 0, 1, 0, -1, 0, 0, -1], [0, 0, -1, 0, 1, 0, -1, 1], [1, -1, 0, 1, -1, 0, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 1, 0, 1, -1, 0, -1], [-1, 1, 0, 0, 0, 0, -1, 0]]
[[0, 0, 1, 0, -1, 0, 0, -1], [0, 0, -1, 1, 0, 1, -1, 0], [1, -1, 0, 0, 0, -1, 1, 1], [0, 1, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 1, -1, 0, 0, 0, -1, 1], [0, -1, 1, 0, 1, -1, 0, -1], [-1, 0, 1, -1, 0, 1, -1, 0]]
[[0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, -1, 1, 1, -1, 0], [1, 0, 0, 0, 0, -1, 1, 0], [0, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 1, -1], [0, 1, -1, 0, 0, 0, -1, 1], [0, -1, 1, 0, 1, -1, 0, -1], [-1, 0, 0, 1, -1, 1, -1, 0]]
[[0, 0, 1, 0, -1, 0, 0, -1], [0, 0, -1, 1, 1, -1, 0, 0], [1, -1, 0, 0, -1, 1, 0, 1], [0, 1, 0, 0, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 1, -1, 1, -1, 0, 0]]
[[0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 0, 1, 0, -1, 0, 0]]
[[0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, -1, 1, 0, 1, 0], [1, 0, 0, 0, 0, 0, -1, 0], [0, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, -1, 0, -1, 1, 0, 1], [-1, 0, 0, 1, -1, 0, 1, 0]]
[[0, 0, 1, 0, -1, 0, 0, -1], [0, 0, -1, 1, 0, 0, 1, 0], [1, -1, 0, 0, 0, 0, -1, 1], [0, 1, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, -1, 0, -1, 1, 0, 1], [-1, 0, 1, -1, 0, 0, 1, 0]]
[[0, 1, -1, -1, 1, 0, 0, 1], [1, 0, 0, 1, -1, 0, 0, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [-1, 1, 0, 0, 0, 1, -1, -1], [1, -1, 0, 0, 0, 0, 1, 0], [0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, -1, 1, -1, 0, -1], [1, -1, 1, -1, 0, 1, -1, 0]]
[[0, 1, -1, -1, 1, 0, 0, 1], [1, 0, 0, 1, -1, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 1, -1, 0, 0, 0, 0]]
[[0, 1, -1, -1, 1, 0, 0, 1], [1, 0, 0, 1, -1, 0, 0, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [-1, 1, 0, 0, 1, -1, 0, -1], [1, -1, -1, 1, 0, 0, 0, 1], [0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 1, -1, 1, -1, 0, 0]]
[[0, 1, -1, -1, 1, 0, 0, 1], [1, 0, 0, 1, -1, 0, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [-1, 1, 0, 0, 0, 0, 1, -1], [1, -1, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 1, -1, 1, 0, 1], [1, -1, 1, -1, 0, 0, 1, 0]]
[[0, 1, -1, -1, 1, 0, 0, 1], [1, 0, 0, 1, -1, 0, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 0], [-1, 1, 0, 0, 0, -1, 1, 0], [1, -1, 0, 0, 0, 0, -1, 1], [0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 1, -1, 1, 0, 1], [1, -1, 0, 0, 1, -1, 1, 0]]
[[0, 1, -1, -1, 1, 0, 0, 1], [1, 0, 0, 1, -1, 0, 0, -1], [-1, 0, 0, 0, 1, 0, -1, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [1, -1, 1, -1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 1, -1, 1, 0, 1], [1, -1, 0, 0, 0, 0, 1, 0]]
[[0, 1, -1, -1, 1, 0, 0, 1], [1, 0, 0, 1, -1, 0, 0, -1], [-1, 0, 0, 0, 1, -1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 0, 0, 0, 1, 0, 0]]
[[0, 1, -1, -1, 1, 0, 0, 1], [1, 0, 0, 1, -1, 0, 0, -1], [-1, 0, 0, 0, 1, -1, 1, 0], [-1, 1, 0, 0, -1, 1, -1, 0], [1, -1, 1, -1, 0, 0, 1, 0], [0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, -1, 1, -1, 0, -1], [1, -1, 0, 0, 0, 1, -1, 0]]
[[0, 1, -1, -1, 1, 0, 0, 1], [1, 0, 0, 1, -1, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 1, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [1, -1, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, -1, 1, -1, 0, -1], [1, -1, 0, 0, 1, 0, -1, 0]]
[[0, 1, -1, -1, 1, 0, 0, 1], [1, 0, 0, 1, -1, 0, 0, -1], [-1, 0, 0, 0, 0, 1, 0, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 0, 0, 1, -1, 0, 0]]
[[0, 1, -1, -1, 1, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 1, -1, 1, 0, 1], [1, 0, -1, 1, 0, -1, 1, 0]]
[[0, 1, -1, -1, 1, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, -1, 1, 0, 0, 0, 0]]
[[0, 1, -1, -1, 1, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, -1, 1, -1, 1, 0, 0]]
[[0, 1, -1, -1, 1, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, -1, 1, -1, 0, -1], [1, 0, -1, 1, 0, 0, -1, 0]]
[[0, 1, -1, -1, 1, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, -1, 1, -1, 0, -1], [1, 0, 0, 0, -1, 1, -1, 0]]
[[0, 1, -1, -1, 1, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, -1, 1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, -1, 1, -1, 0, -1], [1, 0, 0, 0, 0, 0, -1, 0]]
[[0, 1, -1, -1, 1, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, 0, 0, 0, -1, 0, 0]]
[[0, 1, -1, -1, 1, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, -1, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 1, -1, 1, 0, 1], [1, 0, 0, 0, 0, -1, 1, 0]]
[[0, 1, -1, -1, 1, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 1, -1, 1, 0, 1], [1, 0, 0, 0, -1, 0, 1, 0]]
[[0, 1, -1, -1, 1, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, 0, 0, -1, 1, 0, 0]]
[[0, 1, 0, 0, -1, 1, 0, -1], [1, 0, -1, 0, 1, -1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 1, 0, 1], [-1, 1, 0, 0, 0, -1, 1, 0], [1, -1, 0, 1, -1, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, -1], [-1, 1, -1, 1, 0, 0, -1, 0]]
[[0, 1, 0, 0, -1, 1, 0, -1], [1, 0, -1, 0, 1, -1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 1, 0, 1], [-1, 1, 0, 0, 0, 0, -1, 0], [1, -1, 0, 1, 0, 0, 0, -1], [0, 0, 0, 0, -1, 0, 0, 1], [-1, 1, -1, 1, 0, -1, 1, 0]]
[[0, 1, 0, 0, -1, 1, 0, -1], [1, 0, -1, 0, 1, -1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 1, 0, 1], [-1, 1, 0, 0, 0, -1, 0, 0], [1, -1, 0, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, -1, 1, 0, 0, 0, 0]]
[[0, 1, 0, 0, -1, 1, 0, -1], [1, 0, -1, 0, 1, -1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [1, -1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, -1, 0, 1, 0, 0, 0]]
[[0, 1, 0, 0, -1, 1, 0, -1], [1, 0, -1, 0, 1, -1, 0, 1], [0, -1, 0, 1, -1, 1, 0, 0], [0, 0, 1, 0, 0, -1, 0, -1], [-1, 1, -1, 0, 0, 0, 1, 1], [1, -1, 1, -1, 0, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, -1], [-1, 1, 0, -1, 1, 0, -1, 0]]
[[0, 1, 0, 0, -1, 1, 0, -1], [1, 0, -1, 0, 1, -1, 0, 1], [0, -1, 0, 1, -1, 1, 0, 0], [0, 0, 1, 0, 0, -1, 0, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [1, -1, 1, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, 0, -1, 1, 0, 0, 0]]
[[0, 1, 0, 0, -1, 1, 0, -1], [1, 0, -1, 0, 1, -1, 0, 1], [0, -1, 0, 1, -1, 1, 0, 0], [0, 0, 1, 0, 0, -1, 0, -1], [-1, 1, -1, 0, 0, 1, -1, 1], [1, -1, 1, -1, 1, 0, 0, -1], [0, 0, 0, 0, -1, 0, 0, 1], [-1, 1, 0, -1, 1, -1, 1, 0]]
[[0, 1, 0, 0, -1, 1, 0, -1], [1, 0, -1, 0, 1, -1, 0, 1], [0, -1, 0, 1, -1, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, 0, -1, 0], [1, -1, 1, 0, 0, 0, 0, -1], [0, 0, 0, 0, -1, 0, 0, 1], [-1, 1, 0, 0, 0, -1, 1, 0]]
[[0, 1, 0, 0, -1, 1, 0, -1], [1, 0, -1, 0, 1, -1, 0, 1], [0, -1, 0, 1, -1, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, -1, 1, 0], [1, -1, 1, 0, -1, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, -1], [-1, 1, 0, 0, 0, 0, -1, 0]]
[[0, 1, 0, 0, -1, 1, 0, -1], [1, 0, -1, 0, 1, -1, 0, 1], [0, -1, 0, 1, -1, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [1, -1, 1, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, 0, 0, 0, -1, 0, 0]]
[[0, 1, 0, 0, -1, 1, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, 0, -1, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1], [-1, 0, 1, -1, 0, 0, 1, 0]]
[[0, 1, 0, 0, -1, 1, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, 0, -1, 0, -1], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 1, -1, 0, 1, -1, 0]]
[[0, 1, 0, 0, -1, 1, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, 0, -1, 0, -1], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 1, -1, 0, 0, 0, 0]]
[[0, 1, 0, 0, -1, 1, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 1, 0, -1, 0, 0, 0]]
[[0, 1, 0, 0, -1, 1, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 1, -1, 0, 0], [0, 0, -1, 0, 0, 1, 0, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [1, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1], [-1, 0, 0, 1, -1, 0, 1, 0]]
[[0, 1, 0, 0, -1, 1, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 1, -1, 0, 0], [0, 0, -1, 0, 0, 1, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [1, 0, -1, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 0, 1, -1, 0, 0, 0]]
[[0, 1, 0, 0, -1, 1, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 1, -1, 0, 0], [0, 0, -1, 0, 0, 1, 0, 1], [-1, 0, 1, 0, 0, -1, 1, -1], [1, 0, -1, 1, -1, 0, 0, 1], [0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 0, 1, -1, 1, -1, 0]]
[[0, 1, 0, 0, -1, 1, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 1, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [1, 0, -1, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 0]]
[[0, 1, 0, 0, -1, 1, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 1, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1], [-1, 0, 0, 0, 0, 0, 1, 0]]
[[0, 1, 0, 0, -1, 1, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 1, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 0, 0, 0, 1, 0, 0]]
[[0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 1, -1, 1, -1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, -1, 1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 1, -1, 0, -1, 1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, -1, -1], [-1, 0, 0, 0, 0, 0, 1, 0], [1, -1, 0, 0, 0, 0, 0, 1], [0, 1, 0, -1, 1, 0, 0, -1], [-1, 0, 1, -1, 0, 1, -1, 0]]
[[0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 1, -1, 0, 0, 1, -1, 1], [1, -1, 1, -1, 1, 0, 0, -1], [0, -1, 0, 1, -1, 0, 0, 1], [-1, 0, 0, 0, 1, -1, 1, 0]]
[[0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 1, -1, 0, 0, 0, 1, 1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [-1, 0, 0, 0, 1, 0, -1, 0]]
[[0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 1, -1, 0, 0, -1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, -1, 1, -1], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [-1, 0, 1, -1, 0, 0, 1, 0]]
[[0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 1, 0, -1, 0, 0, 0]]
[[0, 0, 0, 1, -1, 1, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 1, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 2, -1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 0, -1, 1, -1, 1, 1], [0, 0, 0, 0, -1, 1, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [-1, 1, -1, 1, 0, -1, 1, 0], [1, -1, 1, 0, -1, 0, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [-1, 1, 0, 0, 0, 0, -1, 0]]
[[0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 0, 1, -1, 0, 0], [1, -1, 0, 0, 0, 1, -1, 0], [-1, 0, 1, 0, 0, -1, 1, -1], [1, 0, -1, 1, -1, 0, 0, 1], [0, 1, 0, -1, 1, 0, 0, -1], [-1, 1, 0, 0, -1, 1, -1, 0]]
[[0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, -1, 1, 0, 0], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [1, -1, 1, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, 0, -1, 1, 0, 0, 0]]
[[0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 1, -1, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [-1, -1, 1, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, 0, -1, 0, 1, 0, 0]]
[[0, 0, 0, 1, -1, 1, 0, -1], [0, 0, -1, 0, 1, -1, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 1, -1, 1], [-1, 1, 0, 0, 0, -1, 1, 0], [1, -1, 0, 1, -1, 0, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [-1, 1, -1, 1, 0, 0, -1, 0]]
[[0, 0, 0, 1, -1, 1, 0, -1], [0, 0, -1, 1, 0, -1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [1, -1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, -1, 0, 1, 0, 0, 0]]
[[0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 0, -1, 1, 0, 0], [1, -1, 0, 0, 1, -1, 1, 0], [-1, 1, -1, 1, 0, 0, -1, 0], [1, 0, 1, -1, 0, 0, 0, -1], [0, -1, 0, 1, -1, 0, 0, 1], [-1, 1, 0, 0, 0, -1, 1, 0]]
[[0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 1, -1, 0, 0], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [1, 1, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [-1, 1, 0, 0, -1, 0, 1, 0]]
[[0, 0, 0, 1, -1, 1, 0, -1], [0, 0, -1, 0, 1, 0, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 1, 1], [-1, 1, 0, 0, 0, 0, -1, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, -1, 0, 1, -1, 0, 0, 1], [-1, 1, -1, 1, 0, -1, 1, 0]]
[[0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [-1, 0, 0, 0, 0, 0, 1, 0]]
[[0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 0, 1, -1, 0, 0], [1, -1, 0, 0, -1, 1, 0, 1], [-1, 1, 1, -1, 0, 0, 0, -1], [1, 0, -1, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 0, 1, -1, 0, 0, 0]]
[[0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 1, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 1, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 0, 1, 0, -1, 0, 0]]
[[0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [1, 0, 0, 0, -1, 1, -1, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [1, -1, -1, 1, 0, 0, 0, 1], [0, 1, 0, -1, 1, 0, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 0]]
[[0, 0, 1, 0, 0, -1, 0, -1], [0, 0, 0, 0, 0, 1, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, -1, 1, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, 0, -1, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [1, -1, 0, 1, 0, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 2, -1, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, 0, -1, 0, -1], [0, 0, 0, -1, 0, 0, 1, 1], [1, 0, 0, 0, 0, 1, -1, -1], [0, -1, 0, 0, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 1, -1, 0, 0, 0, 0, 1], [-1, 1, -1, 1, 0, -1, 1, 0]]
[[0, 0, 1, 0, 0, -1, 0, -1], [0, 0, -1, 1, -1, 0, 1, 1], [1, -1, 0, 0, 1, 0, -1, 0], [0, 1, 0, 0, -1, 1, 0, -1], [0, -1, 1, -1, 0, 0, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 0, 1], [-1, 1, 0, -1, 1, -1, 1, 0]]
[[0, 0, 1, 0, 0, -1, 0, -1], [0, 0, 0, -1, 0, 1, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [0, -1, 0, 0, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 1, 0, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, -1, 1, 0, 0, 0, 0]]
[[0, 0, 1, 0, 0, -1, 0, -1], [0, 0, -1, 1, -1, 1, 0, 1], [1, -1, 0, 0, 1, -1, 0, 0], [0, 1, 0, 0, -1, 1, 0, -1], [0, -1, 1, -1, 0, 0, 0, 1], [-1, 1, -1, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, 0, -1, 1, 0, 0, 0]]
[[0, 0, 1, 0, 0, -1, 0, -1], [0, 0, -1, 0, 1, -1, 1, 1], [1, -1, 0, 1, -1, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -1, 1, 0, 0, 0, -1], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, 0, 0, 1], [-1, 1, 0, 0, -1, 0, 1, 0]]
[[0, 0, 1, 0, 0, -1, 0, -1], [0, 0, -1, 0, 1, 0, 0, 1], [1, -1, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -1, 1, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, 0, 0, -1, 1, 0, 0]]
[[0, 0, 1, 0, 0, -1, 0, -1], [0, 0, 0, -1, 0, 1, -1, 1], [1, 0, 0, 0, 0, 0, 1, -1], [0, -1, 0, 0, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [0, -1, 1, 0, 0, 0, 0, -1], [-1, 1, -1, 1, 0, 0, -1, 0]]
[[0, 0, 1, 0, 0, -1, 0, -1], [0, 0, -1, 1, -1, 1, -1, 1], [1, -1, 0, 0, 1, -1, 1, 0], [0, 1, 0, 0, -1, 1, 0, -1], [0, -1, 1, -1, 0, 0, 0, 1], [-1, 1, -1, 1, 0, 0, 0, 0], [0, -1, 1, 0, 0, 0, 0, -1], [-1, 1, 0, -1, 1, 0, -1, 0]]
[[0, 0, 1, 0, 0, -1, 0, -1], [0, 0, -1, 0, 1, 0, -1, 1], [1, -1, 0, 1, -1, 0, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -1, 1, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 0, -1], [-1, 1, 0, 0, -1, 1, -1, 0]]
[[0, 0, 1, 0, 0, -1, 0, -1], [0, 0, -1, 1, 0, 1, -1, 0], [1, -1, 0, 0, 0, -1, 1, 1], [0, 1, 0, 0, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 1, -1, 1, -1, 0, 0, 1], [0, -1, 1, 0, 0, 0, 0, -1], [-1, 0, 1, -1, 0, 1, -1, 0]]
[[0, 0, 1, 0, 0, -1, 0, -1], [0, 0, 0, 0, -1, 1, 1, 0], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 1, -1, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 0, 1], [-1, 0, 0, 0, 1, -1, 1, 0]]
[[0, 0, 1, 0, 0, -1, 0, -1], [0, 0, 0, -1, 1, 1, -1, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, -1, 0, 0, 1, -1, 0, 1], [0, 1, -1, 1, 0, 0, 0, -1], [-1, 1, 0, -1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 0, -1], [-1, 0, 0, 1, -1, 1, -1, 0]]
[[0, 0, 1, 0, 0, -1, 0, -1], [0, 0, -1, 1, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [0, 1, 0, 0, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 1, -1, 0, 0, 0, 0]]
[[0, 0, 1, 0, 0, -1, 0, -1], [0, 0, 0, -1, 1, 0, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0], [0, -1, 0, 0, 1, -1, 0, 1], [0, 1, -1, 1, 0, 0, 0, -1], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 0, 1, -1, 0, 0, 0]]
[[0, 0, 1, 0, 0, -1, 0, -1], [0, 0, 0, -1, 1, 0, 1, 0], [1, 0, 0, 0, -1, 1, -1, 0], [0, -1, 0, 0, 1, -1, 0, 1], [0, 1, -1, 1, 0, 0, 0, -1], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 1, -1, 0, 0, 0, 0, 1], [-1, 0, 0, 1, -1, 0, 1, 0]]
[[0, 0, 1, 0, 0, -1, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, 0, -1, 1, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 1, -1, 0, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 1, 0, -1, 0]]
[[0, 0, 1, 0, 0, -1, 0, -1], [0, 0, -1, 1, 0, 0, 1, 0], [1, -1, 0, 0, 0, 0, -1, 1], [0, 1, 0, 0, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 1, -1, 0, 0, 0, 0, 1], [-1, 0, 1, -1, 0, 0, 1, 0]]
[[0, 0, 1, 0, 0, -1, 0, -1], [0, 0, 0, 0, -1, 1, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 1, -1, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 0, 0, 1, -1, 0, 0]]
[[0, 1, -2, 1, 0, 0, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 1, 0, -1, 0, -1], [1, -1, 0, 1, -1, 1, -1, 0]]
[[0, 1, -2, 1, 0, 0, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 0, 1, -1, 0, 0, 0]]
[[0, 1, -2, 1, 0, 0, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 0, 1, 0, -1, 0, 0]]
[[0, 1, -2, 1, 0, 0, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, -1, 0, 1, 0, 1], [1, -1, 0, 1, -1, 0, 1, 0]]
[[0, 1, -2, 1, 0, 0, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, -1, 0, 1, 0, 1], [1, -1, 0, 0, 1, -1, 1, 0]]
[[0, 1, -2, 1, 0, 0, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, -1, 0, 1, 0, 1], [1, -1, 0, 0, 0, 0, 1, 0]]
[[0, 1, -2, 1, 0, 0, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 0, 0, 0, 1, 0, 0]]
[[0, 1, -2, 1, 0, 0, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 1, 0, -1, 0, -1], [1, -1, 0, 0, 0, 1, -1, 0]]
[[0, 1, -2, 1, 0, 0, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 1, 0, -1, 0, -1], [1, -1, 0, 0, 1, 0, -1, 0]]
[[0, 1, -2, 1, 0, 0, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 0, 0, 1, -1, 0, 0]]
[[0, 1, -2, 1, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, -1, 0, 1, 0, 1], [1, 0, 0, -1, 1, -1, 1, 0]]
[[0, 1, -2, 1, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, 0, -1, 1, 0, 0, 0]]
[[0, 1, -2, 1, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, 0, -1, 0, 1, 0, 0]]
[[0, 1, -2, 1, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 1, 0, -1, 0, -1], [1, 0, 0, -1, 1, 0, -1, 0]]
[[0, 1, -2, 1, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 1, 0, -1, 0, -1], [1, 0, 0, 0, -1, 1, -1, 0]]
[[0, 1, -2, 1, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 1, 0, -1, 0, -1], [1, 0, 0, 0, 0, 0, -1, 0]]
[[0, 1, -2, 1, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, 0, 0, 0, -1, 0, 0]]
[[0, 1, -2, 1, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, -1, 0, 1, 0, 1], [1, 0, 0, 0, 0, -1, 1, 0]]
[[0, 1, -2, 1, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, -1, 0, 1, 0, 1], [1, 0, 0, 0, -1, 0, 1, 0]]
[[0, 1, -2, 1, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, 0, 0, -1, 1, 0, 0]]
[[0, 1, 0, 0, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, -1, 1, -1, 1, 0, 0]]
[[0, 1, 0, 0, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [-1, 1, -1, 1, 0, -1, 1, 0]]
[[0, 1, 0, 0, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [-1, 1, -1, 1, 0, 0, -1, 0]]
[[0, 1, 0, 0, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, -1, 0, 1, 0, 0, 0]]
[[0, 1, 0, 0, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [-1, 1, 0, -1, 1, -1, 1, 0]]
[[0, 1, 0, 0, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [-1, 1, 0, -1, 1, 0, -1, 0]]
[[0, 1, 0, 0, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, 0, -1, 0, 1, 0, 0]]
[[0, 1, 0, 0, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [-1, 1, 0, 0, -1, 1, -1, 0]]
[[0, 1, 0, 0, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [-1, 1, 0, 0, -1, 0, 1, 0]]
[[0, 1, 0, 0, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, 0, 0, 0, -1, 0, 0]]
[[0, 1, 0, 0, 0, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 1, -1, 1, -1, 0, 0]]
[[0, 1, 0, 0, 0, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [-1, 0, 1, -1, 0, 1, -1, 0]]
[[0, 1, 0, 0, 0, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [-1, 0, 1, -1, 0, 0, 1, 0]]
[[0, 1, 0, 0, 0, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 1, 0, -1, 0, 0, 0]]
[[0, 1, 0, 0, 0, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [-1, 0, 0, 1, -1, 1, -1, 0]]
[[0, 1, 0, 0, 0, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [-1, 0, 0, 1, -1, 0, 1, 0]]
[[0, 1, 0, 0, 0, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 0, 1, 0, -1, 0, 0]]
[[0, 1, 0, 0, 0, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [-1, 0, 0, 0, 1, -1, 1, 0]]
[[0, 1, 0, 0, 0, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [-1, 0, 0, 0, 1, 0, -1, 0]]
[[0, 1, 0, 0, 0, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 0, 0, 0, 1, 0, 0]]
[[0, 0, 1, -1, 0, 1, 0, -1], [0, 0, 0, 1, 0, -1, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 1, -1, 0, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, -1, 1, 0, 0, 0, 0, 0]]
[[0, 0, 1, -1, 0, 1, 0, -1], [0, 0, 0, 0, 1, -1, -1, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 1, -1, 0, 0, 0, 0, 1], [1, -1, 0, 1, 0, 0, 0, -1], [0, -1, 1, -1, 0, 0, 0, 1], [-1, 0, 0, 0, 1, -1, 1, 0]]
[[0, 0, 1, -1, 0, 1, 0, -1], [0, 0, 0, 1, -1, -1, 1, 0], [1, 0, 0, -1, 1, 0, -1, 0], [-1, 1, -1, 0, 0, 0, 1, 1], [0, -1, 1, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, 0, 1], [0, 1, -1, 1, 0, 0, 0, -1], [-1, 0, 0, 1, -1, 1, -1, 0]]
[[0, 0, 1, -1, 0, 1, 0, -1], [0, 0, 0, 1, -1, 0, -1, 0], [1, 0, 0, -1, 1, -1, 1, 0], [-1, 1, -1, 0, 0, 1, -1, 1], [0, -1, 1, 0, 0, 0, 0, -1], [1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 1, -1, 0, 0, 0, 1], [-1, 0, 0, 1, -1, 0, 1, 0]]
[[0, 0, 1, -1, 0, 1, 0, -1], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, 0, 0, -1, 1, -1, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 1, -1, 0, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -1, 1, 0, 0, 0, -1], [-1, 0, 0, 0, 1, 0, -1, 0]]
[[0, 0, 1, -1, 0, 1, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 2, -1, 0, 0, 0, 0, 0]]
[[0, 0, 1, -1, 0, 1, 0, -1], [0, 0, -1, 1, 0, -1, 1, 1], [1, -1, 0, 0, 0, 1, -1, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, -1, 1, 0, -1, 0, 0, 0], [0, 1, -1, 1, 0, 0, 0, -1], [-1, 1, 0, 0, 0, 0, -1, 0]]
[[0, 0, 1, -1, 0, 1, 0, -1], [0, 0, -1, 1, -1, 0, 1, 1], [1, -1, 0, 0, 1, 0, -1, 0], [-1, 1, 0, 0, 0, -1, 1, 0], [0, -1, 1, 0, 0, 0, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [0, 1, -1, 1, 0, 0, 0, -1], [-1, 1, 0, 0, -1, 1, -1, 0]]
[[0, 0, 1, -1, 0, 1, 0, -1], [0, 0, 0, 0, 0, -1, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [1, -1, 0, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, -1, 1, 0, 0, 0, 0]]
[[0, 0, 1, -1, 0, 1, 0, -1], [0, 0, 0, 0, -1, 0, 0, 1], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, -1, 1, -1, 1, 0, 0]]
[[0, 0, 1, -1, 0, 1, 0, -1], [0, 0, -1, 0, 1, -1, 1, 1], [1, -1, 0, 1, -1, 1, -1, 0], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 1, -1, 0, 0, 0, 0, 1], [1, -1, 1, -1, 0, 0, 0, 0], [0, 1, -1, 1, 0, 0, 0, -1], [-1, 1, 0, -1, 1, 0, -1, 0]]
[[0, 0, 1, -1, 0, 1, 0, -1], [0, 0, 0, -1, 1, -1, 0, 1], [1, 0, 0, 1, -1, 0, 0, -1], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, 0, 0, 1], [1, -1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, -1, 0, 1, 0, 0, 0]]
[[0, 0, 1, -1, 0, 1, 0, -1], [0, 0, -1, 1, 0, 0, -1, 1], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 1, 0, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [0, -1, 1, -1, 0, 0, 0, 1], [-1, 1, 0, 0, 0, -1, 1, 0]]
[[0, 0, 1, -1, 0, 1, 0, -1], [0, 0, -1, 1, -1, 1, -1, 1], [1, -1, 0, 0, 1, -1, 1, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [0, -1, 1, 0, 0, 0, 0, -1], [1, 1, -1, 0, 0, 0, 0, 0], [0, -1, 1, -1, 0, 0, 0, 1], [-1, 1, 0, 0, -1, 0, 1, 0]]
[[0, 0, 1, -1, 0, 1, 0, -1], [0, 0, -1, 0, 1, 0, -1, 1], [1, -1, 0, 1, -1, 0, 1, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 1, -1, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [0, -1, 1, -1, 0, 0, 0, 1], [-1, 1, 0, -1, 1, -1, 1, 0]]
[[0, 0, 1, -1, 0, 1, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, -1, 1, -1, 0, 0, 0, 1], [-1, 0, 0, 0, 0, 0, 1, 0]]
[[0, 0, 1, -1, 0, 1, 0, -1], [0, 0, -1, 1, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 1, -1, 0, 0, 0, 0]]
[[0, 0, 1, -1, 0, 1, 0, -1], [0, 0, -1, 1, 1, -1, 0, 0], [1, -1, 0, 0, -1, 1, 0, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 1, -1, 1, -1, 0, 0]]
[[0, 0, 1, -1, 0, 1, 0, -1], [0, 0, 0, 0, 0, -1, 1, 0], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [0, 1, -1, 1, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 0]]
[[0, 0, 1, -1, 0, 1, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, 0, 0, -1], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 1, 0, -1, 0, 0, 0]]
[[0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 1, -1, 1, 0, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [-1, -1, 1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0]]
[[0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, -1, -1, 1, 0, 0, 0, 1], [-1, 0, 0, 0, 1, -1, 1, 0]]
[[0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 1, -1, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, -1, -1], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0]]
[[0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 1, -1, 0, 0, -1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 0, 0, -1, 1, 0, 1], [-1, 0, 1, -1, 0, 0, 1, 0]]
[[0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, 0, 0, -1, 1, -1, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, -1, 1, 0, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 0]]
[[0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0]]
[[0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 1, -1, 0, 0, 0, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 1, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0]]
[[0, 0, 0, 1, -1, 0, 1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 1, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, -1, 1, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 0, 0, 1, -1, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 0, 0]]
[[0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 0, 0, 0, 1, -1, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [-1, 1, 0, 0, -1, 1, -1, 0]]
[[0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [-1, 1, 0, -1, 1, -1, 1, 0]]
[[0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, 0, 0, 0, 1, -1, -1], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, -1, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0]]
[[0, 0, 0, 1, -1, 0, 1, -1], [0, 0, -1, 0, 1, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 1, -1, 1, 0, 0, -1, 0]]
[[0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, -1, 1, -1, 0, 1], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 0, 0, 1, -1, 1, 0], [-1, 1, -1, 1, 0, 0, -1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 1, -1, 0, 0, 1], [-1, 1, 0, 0, 0, -1, 1, 0]]
[[0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, -1, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0]]
[[0, 0, 0, 1, -1, 0, 1, -1], [0, 0, -1, 1, 0, 0, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 0, 0, 1, -1, 0, 0], [-1, 1, -1, 0, 1, 0, 0, 0]]
[[0, 0, 0, 1, -1, 0, 1, -1], [0, 0, -1, 0, 1, 0, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 1, 1], [-1, 1, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 0, 1, 0, -1, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0]]
[[0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, -1, 1, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 0, 0, -1, 1, 0, 1], [-1, 1, 1, -1, 0, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 0, 0, 1, -1, 1, -1, 0]]
[[0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 0, 0, 0, -1, 1, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 1, 0, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0]]
[[0, 1, 0, 0, 0, -1, 1, -1], [1, 0, -1, 0, 0, 1, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 0, 1, 0, 0, -1, -1], [-1, 1, 0, -1, 0, 0, 0, 1], [1, -1, 0, 1, -1, 0, 0, 0], [-1, 1, -1, 1, -1, 1, 0, 0]]
[[0, 1, 0, 0, 0, -1, 1, -1], [1, 0, -1, 0, 0, 1, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 1, 0, -1, 1, 0, -1, 0], [1, -1, 0, 1, 0, -1, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0]]
[[0, 1, 0, 0, 0, -1, 1, -1], [1, 0, -1, 0, 0, 1, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 1, -1, 1, 0, 0, -1, 0]]
[[0, 1, 0, 0, 0, -1, 1, -1], [1, 0, -1, 0, 0, 1, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 0, 1, 1], [-1, 1, 0, 0, 0, 0, -1, 0], [1, -1, 0, 0, 1, -1, 0, 0], [-1, 1, -1, 0, 1, 0, 0, 0]]
[[0, 1, 0, 0, 0, -1, 1, -1], [1, 0, -1, 0, 0, 1, -1, 1], [0, -1, 0, 1, 0, -1, 1, 0], [0, 0, 1, 0, -1, 1, -1, -1], [0, 0, 0, -1, 0, 0, 1, 1], [-1, 1, -1, 1, 0, 0, -1, 0], [1, -1, 1, -1, 1, -1, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0]]
[[0, 1, 0, 0, 0, -1, 1, -1], [1, 0, -1, 0, 0, 1, -1, 1], [0, -1, 0, 1, 0, -1, 1, 0], [0, 0, 1, 0, -1, 1, -1, -1], [0, 0, 0, -1, 0, 0, 1, 1], [-1, 1, -1, 1, 0, 0, 0, 0], [1, -1, 1, -1, 1, 0, 0, -1], [-1, 1, 0, -1, 1, 0, -1, 0]]
[[0, 1, 0, 0, 0, -1, 1, -1], [1, 0, -1, 0, 0, 1, -1, 1], [0, -1, 0, 1, 0, -1, 1, 0], [0, 0, 1, 0, -1, 1, -1, -1], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 1, -1, 1, -1, 0, 0, 1], [1, -1, 1, -1, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0]]
[[0, 1, 0, 0, 0, -1, 1, -1], [1, 0, -1, 0, 0, 1, -1, 1], [0, -1, 0, 1, 0, -1, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, 0, -1, -1], [-1, 1, -1, 0, 0, 0, 1, 1], [1, -1, 1, 0, -1, 1, 0, -1], [-1, 1, 0, 0, -1, 1, -1, 0]]
[[0, 1, 0, 0, 0, -1, 1, -1], [1, 0, -1, 0, 0, 1, -1, 1], [0, -1, 0, 1, 0, -1, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, 0, -1, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [1, -1, 1, 0, -1, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0]]
[[0, 1, 0, 0, 0, -1, 1, -1], [1, 0, -1, 0, 0, 1, -1, 1], [0, -1, 0, 1, 0, -1, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 1, -1, 0, 1, 0, 0, 0], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 1, 0, 0, 0, 0, -1, 0]]
[[0, 1, 0, 0, 0, -1, 1, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 1, -1, -1], [0, 0, 0, -1, 0, 0, 1, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0]]
[[0, 1, 0, 0, 0, -1, 1, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 1, -1, -1], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0]]
[[0, 1, 0, 0, 0, -1, 1, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 1, -1, -1], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 0, 1, -1, 0, 0, 1, 0]]
[[0, 1, 0, 0, 0, -1, 1, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, 0, -1, -1], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0]]
[[0, 1, 0, 0, 0, -1, 1, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 1, -1, 0], [0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 0, 1, 0, 0, -1, -1], [-1, 0, 1, -1, 0, 0, 1, 0], [1, 0, -1, 1, -1, 1, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0]]
[[0, 1, 0, 0, 0, -1, 1, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 1, -1, 0], [0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 0, 1, 0, 0, -1, -1], [-1, 0, 1, -1, 0, 0, 0, 0], [1, 0, -1, 1, -1, 0, 0, 1], [-1, 0, 0, 1, -1, 0, 1, 0]]
[[0, 1, 0, 0, 0, -1, 1, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 1, -1, 0], [0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 1, -1, 1, 0, 0, -1], [1, 0, -1, 1, 0, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0]]
[[0, 1, 0, 0, 0, -1, 1, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 1, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 0, 1, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [1, 0, -1, 0, 1, -1, 0, 1], [-1, 0, 0, 0, 1, -1, 1, 0]]
[[0, 1, 0, 0, 0, -1, 1, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 1, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 0, 1, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [1, 0, -1, 0, 1, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0]]
[[0, 1, 0, 0, 0, -1, 1, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 1, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [-1, 0, 0, 0, 0, 0, 1, 0]]
[[0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 1, -1, 0, 1, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [-1, -1, 1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, 0, -1, 1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 1, -1, 1, -1, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0]]
[[0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 1, -1, -1, 1, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, -1, -1], [0, -1, 0, 0, 0, 0, 1, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0]]
[[0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 1, -1, 0, 0, -1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 1, -1, 0, 0, 1, 0]]
[[0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, -1, -1], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0]]
[[0, 0, 0, 1, 0, -1, 1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -1, 0], [1, -1, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 1, -1, 1, 0, 0, -1], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 0, 0]]
[[0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 0, -1, 1, 0], [1, -1, 0, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 1, -1, 0, 1, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [-1, 1, 0, 0, 0, 0, -1, 0]]
[[0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, -1, 0, 0, 0, 0, 1, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [1, 0, -1, 0, 1, -1, 0, 1], [-1, 1, 0, -1, 1, -1, 1, 0]]
[[0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, 0, 0, -1, 1, 0], [1, 0, 0, 0, 0, 1, -1, -1], [0, -1, 0, 0, 0, 0, 1, 1], [-1, 1, -1, 1, 0, 0, -1, 0], [1, -1, 1, -1, 1, -1, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0]]
[[0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, -1, 1, -1, 0, 1], [0, 0, 0, 0, 0, 1, -1, 0], [1, -1, 0, 0, 0, 0, 1, 0], [0, 1, 0, 0, 0, 0, -1, -1], [-1, -1, 1, 0, 0, 0, 0, 0], [1, 0, -1, 1, -1, 0, 0, 1], [-1, 1, 0, 0, -1, 0, 1, 0]]
[[0, 0, 0, 1, 0, -1, 1, -1], [0, 0, -1, 0, 0, 1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 1, -1, 1, 0, 0, -1, 0]]
[[0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 0, 0, -1, 1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [0, 1, 0, 0, 0, 0, -1, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [1, -1, 1, 0, -1, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0]]
[[0, 0, 0, 1, 0, -1, 1, -1], [0, 0, -1, 1, -1, 1, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 1, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 1, 1], [-1, 1, 0, 0, 0, 0, -1, 0], [1, -1, 0, 0, 1, -1, 0, 0], [-1, 1, -1, 0, 1, 0, 0, 0]]
[[0, 0, 0, 1, 0, -1, 1, -1], [0, 0, -1, 0, 1, 0, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 1, 1], [0, 1, 0, 0, 0, 0, -1, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, -1, 0, 1, -1, 0, 0, 0], [-1, 1, -1, 1, -1, 1, 0, 0]]
[[0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [1, -1, -1, 1, 0, 0, 0, 1], [-1, 0, 0, 0, 0, 0, 1, 0]]
[[0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, -1, 1, 1, -1, 0], [0, 0, 0, 0, 0, -1, 1, 0], [1, -1, 0, 0, 0, 0, 0, 1], [0, 1, 0, 0, 0, 0, -1, -1], [-1, 1, -1, 0, 0, 0, 1, 1], [1, -1, 1, 0, -1, 1, 0, -1], [-1, 0, 0, 1, -1, 1, -1, 0]]
[[0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 0, 0, 1, -1, 0], [1, -1, 0, 0, 0, -1, 1, 1], [0, 1, 0, 0, 0, 0, -1, -1], [-1, 0, 1, -1, 0, 0, 1, 0], [1, 0, -1, 1, -1, 1, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0]]
[[0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 1, 0], [1, 0, 0, 0, 0, 0, -1, 0], [0, -1, 0, 0, 0, 0, 1, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 1, -1, 1, 0, 0, -1], [-1, 0, 0, 0, 1, 0, -1, 0]]
[[0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, -1, 0, 0, 0, 0, 1, 1], [-1, 1, 1, -1, 0, 0, 0, -1], [1, 0, -1, 0, 1, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0]]
[[0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 1, 0, 0, -1, -1], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 1, -1, 0, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [-1, -1, 1, 0, 0, 0, 0, 0]]
[[0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 1, -1, -1, 1, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0]]
[[0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 1, -1, -1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 1, -1, 0, 0, -1, 1, 1], [0, -1, 1, 1, -1, 0, 0, -1], [1, -1, 0, -1, 1, 0, 0, 1], [-1, 0, 0, 0, 1, -1, 1, 0]]
[[0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 1, -1, 0, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [-1, 1, -1, 0, 0, 0, 1, 1], [0, -1, 1, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, -1, 1, -1, 1, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0]]
[[0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 1, -1, 0, -1, 0], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [0, -1, 1, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 0, 0, -1, 1, 0, 1], [-1, 0, 0, 1, -1, 0, 1, 0]]
[[0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 1, -1, -1, 1, 0, 0, 1], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 0]]
[[0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 1, -1, 0, 0], [1, 0, 0, 0, -1, 1, -1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 1, -1, 0, 0, -1, 1, 1], [0, -1, 1, 1, -1, 0, 0, -1], [1, 0, -1, 0, 1, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0]]
[[0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0]]
[[0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 1, 0, -1, 1, 1], [1, -1, 0, 0, 0, 1, -1, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, -1, 1, 1, -1, 0, 0, -1], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 0, 0]]
[[0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, -1, 1, 1, -1, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [-1, 1, -1, 1, 0, -1, 1, 0]]
[[0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 1, -1, 1, 0, 1], [1, -1, 0, 0, 1, -1, 0, 0], [-1, 1, 0, 0, 0, -1, 1, 0], [0, -1, 1, 0, 0, 1, -1, -1], [0, 1, -1, -1, 1, 0, 0, 1], [1, 0, 0, 1, -1, 0, 0, -1], [-1, 1, 0, 0, -1, 1, -1, 0]]
[[0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, -1, 1, -1, 1], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [0, -1, 1, 0, 0, 1, -1, -1], [0, 1, -1, -1, 1, 0, 0, 1], [1, -1, 0, 1, -1, 0, 0, 0], [-1, 1, -1, 1, -1, 1, 0, 0]]
[[0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 0, 1, 0, 0, 1], [1, -1, 0, 1, -1, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, -1, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 1, 0, -1, 1, 0, -1, 0]]
[[0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 1, 0, -1, 0, 1], [1, -1, 0, 0, 0, 1, 0, 0], [-1, 1, 0, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, -1, 1, 1, -1, 0, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 1, 0, 0, 0, -1, 1, 0]]
[[0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, -1, 1, 0, -1, 1], [1, 0, 0, 1, -1, 0, 0, -1], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 0, 0, 1, -1, 0, 0], [-1, 1, -1, 0, 1, 0, 0, 0]]
[[0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 1, -1, 1, -1, 1], [1, -1, 0, 0, 1, -1, 1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [0, -1, 1, 0, 0, 1, -1, -1], [0, 1, -1, -1, 1, 0, 0, 1], [1, -1, 1, 0, -1, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0]]
[[0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 0, 1, 0, -1, 1], [1, -1, 0, 1, -1, 0, 1, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 1, -1, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 1, -1, 1, -1, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0]]
[[0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 1, 0, 1, -1, 0], [1, -1, 0, 0, 0, -1, 1, 1], [-1, 1, 0, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 1, -1, -1, 1, 0, 0, 1], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 0, 1, -1, 0, 1, -1, 0]]
[[0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 1, 1, -1, 0, 0], [1, -1, 0, 0, -1, 1, 0, 1], [-1, 1, 0, 0, 0, 1, -1, -1], [0, 1, -1, 0, 0, -1, 1, 1], [0, -1, 1, 1, -1, 0, 0, -1], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0]]
[[0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0]]
[[0, 1, -1, 0, 0, 0, -1, 1], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [-1, 1, 1, -1, 0, 0, 0, -1], [1, -1, 1, -1, 0, 1, -1, 0]]
[[0, 1, -1, 0, 0, 0, -1, 1], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0]]
[[0, 1, -1, 0, 0, 0, -1, 1], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 1, 0, -1, 0, 0, -1], [-1, 1, 0, -1, 1, 0, 0, 0], [1, -1, 1, -1, 1, -1, 0, 0]]
[[0, 1, -1, 0, 0, 0, -1, 1], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [1, -1, 1, 0, -1, 0, 0, 0]]
[[0, 1, -1, 0, 0, 0, -1, 1], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [-1, 1, -1, 1, 0, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0]]
[[0, 1, -1, 0, 0, 0, -1, 1], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 1, -1, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, -1, 1, -1, 1, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0]]
[[0, 1, -1, 0, 0, 0, -1, 1], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 1, -1, 0, 1, -1, -1], [0, 0, -1, 0, 1, 0, 0, 1], [-1, 1, 0, 1, -1, 0, 0, -1], [1, -1, 0, 1, -1, 1, -1, 0]]
[[0, 1, -1, 0, 0, 0, -1, 1], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 1, -1, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 1, 0, -1, 0, 0, -1], [-1, 1, -1, 0, 1, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0]]
[[0, 1, -1, 0, 0, 0, -1, 1], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [1, -1, 0, 0, 1, 0, -1, 0]]
[[0, 1, -1, 0, 0, 0, -1, 1], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, 1, -1, 0]]
[[0, 1, -1, 0, 0, 0, -1, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [1, 0, -1, 1, 0, -1, 1, 0]]
[[0, 1, -1, 0, 0, 0, -1, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0]]
[[0, 1, -1, 0, 0, 0, -1, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 1, -1, 0, 1, -1, -1], [0, 0, -1, 0, 1, 0, 0, 1], [-1, 0, 0, 1, -1, 0, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0]]
[[0, 1, -1, 0, 0, 0, -1, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0]]
[[0, 1, -1, 0, 0, 0, -1, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [-1, 0, 1, -1, 0, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0]]
[[0, 1, -1, 0, 0, 0, -1, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0]]
[[0, 1, -1, 0, 0, 0, -1, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 1, 0, -1, 0, 0, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [1, 0, 0, -1, 1, -1, 1, 0]]
[[0, 1, -1, 0, 0, 0, -1, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 1, -1, -1], [0, 0, -1, 0, 1, 0, 0, 1], [-1, 0, 1, 0, -1, 0, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0]]
[[0, 1, -1, 0, 0, 0, -1, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [1, 0, 0, 0, -1, 0, 1, 0]]
[[0, 1, -1, 0, 0, 0, -1, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, -1, 1, 0]]
[[0, 0, 1, -1, 1, -1, 1, -1], [0, 0, 0, 1, -1, 1, -1, -1], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 1, -1, 0, 1, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [-1, -1, 1, 0, 0, 0, 0, 0]]
[[0, 0, 1, -1, 1, -1, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0]]
[[0, 0, 1, -1, 1, -1, 1, -1], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [-1, 1, -1, 0, 0, 0, 1, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [1, 0, -1, 1, 0, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0]]
[[0, 0, 1, -1, 1, -1, 1, -1], [0, 0, 0, 1, -1, 0, -1, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 1, -1, 0, 1, -1, 0, 1], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 0, 1, -1, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 0, 1, -1, 0, 1, 0]]
[[0, 0, 1, -1, 1, -1, 1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 0, 1, 0, -1, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0]]
[[0, 0, 1, -1, 1, -1, 1, -1], [0, 0, -1, 1, -1, 0, 1, 1], [1, -1, 0, 0, 1, 0, -1, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 0, 0]]
[[0, 0, 1, -1, 1, -1, 1, -1], [0, 0, -1, 1, -1, 1, 0, 1], [1, -1, 0, 0, 1, -1, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [1, -1, 1, -1, 0, 1, -1, 0], [-1, 1, -1, 0, 1, 0, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [-1, 1, 0, 0, 0, 0, -1, 0]]
[[0, 0, 1, -1, 1, -1, 1, -1], [0, 0, 0, 0, -1, 0, 0, 1], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [1, 0, -1, 0, 1, -1, 0, 1], [-1, 1, -1, 1, 0, -1, 1, 0]]
[[0, 0, 1, -1, 1, -1, 1, -1], [0, 0, 0, 0, -1, 1, -1, 1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [1, -1, 0, 0, 0, 1, 0, 0], [-1, 1, 0, -1, 1, 0, -1, 0], [1, -1, 0, 1, 0, -1, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0]]
[[0, 0, 1, -1, 1, -1, 1, -1], [0, 0, -1, 0, 0, 1, 0, 1], [1, -1, 0, 1, 0, -1, 0, 0], [-1, 0, 1, 0, -1, 1, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 1, -1, 1, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 1, 0, -1, 1, 0, -1, 0]]
[[0, 0, 1, -1, 1, -1, 1, -1], [0, 0, -1, 1, 0, -1, 0, 1], [1, -1, 0, 0, 0, 1, 0, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [1, 0, 0, 0, 0, 0, 0, -1], [-1, -1, 1, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 1, 0, 0, -1, 0, 1, 0]]
[[0, 0, 1, -1, 1, -1, 1, -1], [0, 0, 0, -1, 0, 1, -1, 1], [1, 0, 0, 1, -1, 0, 0, -1], [-1, -1, 1, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 1, 1], [-1, 1, 0, 0, 0, 0, -1, 0], [1, -1, 0, 0, 1, -1, 0, 0], [-1, 1, -1, 0, 1, 0, 0, 0]]
[[0, 0, 1, -1, 1, -1, 1, -1], [0, 0, -1, 1, 0, 0, -1, 1], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [1, -1, 1, 0, -1, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0]]
[[0, 0, 1, -1, 1, -1, 1, -1], [0, 0, -1, 0, 1, 0, -1, 1], [1, -1, 0, 1, -1, 0, 1, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [1, -1, 1, -1, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0]]
[[0, 0, 1, -1, 1, -1, 1, -1], [0, 0, 0, 0, 0, 0, -1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, -1, 1, 0, -1, 1, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [-1, 0, 0, 0, 0, 0, 1, 0]]
[[0, 0, 1, -1, 1, -1, 1, -1], [0, 0, -1, 1, 0, 1, -1, 0], [1, -1, 0, 0, 0, -1, 1, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 1, -1, 0, 0, 0, 1, 1], [1, -1, 1, 0, -1, 1, 0, -1], [-1, 0, 1, -1, 0, 1, -1, 0]]
[[0, 0, 1, -1, 1, -1, 1, -1], [0, 0, -1, 1, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 1, -1, -1], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0]]
[[0, 0, 1, -1, 1, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 0, 0, 0, 1, 0, -1, 0]]
[[0, 0, 1, -1, 1, -1, 1, -1], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 1, 0, 0, 0, -1, -1], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0]]
[[0, 0, 1, -1, 1, -1, 1, -1], [0, 0, 0, 0, -1, 1, 0, 0], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, -1, 0, 0, 0, -1, 1, 1], [-1, 1, 0, 1, -1, 0, 0, -1], [1, 0, -1, 0, 1, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0]]
[[0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, 0, 1, 0, -1, -1], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [-1, -1, 1, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, 0, -1, 1, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 1, -1, 0, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0]]
[[0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, 0, 1, -1, -1, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 0, 0, 1, -1, 1, 0]]
[[0, 0, 1, 0, -1, 0, 1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [1, -1, 0, 1, 0, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, -1, 0, 1, -1], [0, 0, -1, 0, 1, -1, 1, 1], [1, -1, 0, 1, -1, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [0, -1, 1, 0, 0, 0, 0, -1], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 0, 0]]
[[0, 0, 1, 0, -1, 0, 1, -1], [0, 0, -1, 0, 1, 0, 0, 1], [1, -1, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 1, 0, 0, 0, 0, -1, 0]]
[[0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, -1, 1, -1, 0, 1], [1, 0, 0, 0, 0, 1, -1, -1], [0, -1, 0, 0, 0, 0, 1, 1], [-1, 1, 0, 0, 0, 0, -1, 0], [0, -1, 1, 0, 0, 0, 0, -1], [1, 0, -1, 1, -1, 0, 0, 1], [-1, 1, -1, 1, 0, -1, 1, 0]]
[[0, 0, 1, 0, -1, 0, 1, -1], [0, 0, -1, 0, 0, 1, 0, 1], [1, -1, 0, 1, 0, -1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 0, -1, 1, -1, 0]]
[[0, 0, 1, 0, -1, 0, 1, -1], [0, 0, -1, 1, 0, -1, 0, 1], [1, -1, 0, 0, 0, 1, 0, 0], [0, 1, 0, 0, 0, 0, -1, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 1, 0, -1, 1, -1, 1, 0]]
[[0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, -1, 1, 0, -1, 1], [1, 0, 0, 0, 0, 0, 0, -1], [0, -1, 0, 0, 0, 0, 1, 1], [-1, 1, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 0, 1, 0, -1, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0]]
[[0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, -1, 0, 1, -1, 1], [1, 0, 0, 0, 1, -1, 0, -1], [0, -1, 0, 0, 0, 0, 1, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 1, -1, 0, 0, 0, 0, 1], [1, -1, 0, 1, -1, 0, 0, 0], [-1, 1, -1, 1, -1, 1, 0, 0]]
[[0, 0, 1, 0, -1, 0, 1, -1], [0, 0, -1, 1, 0, 0, -1, 1], [1, -1, 0, 0, 0, 0, 1, 0], [0, 1, 0, 0, 0, 0, -1, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 1, -1, 1, -1, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0]]
[[0, 0, 1, 0, -1, 0, 1, -1], [0, 0, -1, 1, -1, 1, -1, 1], [1, -1, 0, 0, 1, -1, 1, 0], [0, 1, 0, 0, 0, 0, -1, -1], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, 0, 0, 1], [1, -1, 1, -1, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0]]
[[0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, 0, 0, 0, -1, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 0, 0, -1, 1, 0, 1], [-1, 0, 0, 0, 0, 0, 1, 0]]
[[0, 0, 1, 0, -1, 0, 1, -1], [0, 0, -1, 1, 0, 1, -1, 0], [1, -1, 0, 0, 0, -1, 1, 1], [0, 1, 0, 0, 0, 0, -1, -1], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 1, -1, 0, 0, 0, 0, 1], [1, -1, 1, -1, 1, 0, 0, -1], [-1, 0, 1, -1, 0, 1, -1, 0]]
[[0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, -1, 1, 1, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, -1, 0, 0, 0, 0, 1, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 0, 1], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 0, 0, 1, -1, 1, -1, 0]]
[[0, 0, 1, 0, -1, 0, 1, -1], [0, 0, -1, 1, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [0, 1, 0, 0, 0, 0, -1, -1], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0]]
[[0, 0, 1, 0, -1, 0, 1, -1], [0, 0, -1, 1, 1, -1, 0, 0], [1, -1, 0, 0, -1, 1, 0, 1], [0, 1, 0, 0, 0, 0, -1, -1], [-1, 1, -1, 0, 0, 0, 1, 1], [0, -1, 1, 0, 0, 0, 0, -1], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0]]
[[0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, -1, 1, 0, 0, 0], [1, 0, 0, 0, 0, 0, -1, 0], [0, -1, 0, 0, 0, 0, 1, 1], [-1, 1, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, -1, 1, -1, 1, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0]]
[[0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, 0, 0, -1, 1, -1, 0], [0, -1, 0, 0, 0, 0, 1, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, 0, 0, -1], [1, 0, -1, 1, 0, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0]]
[[0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [1, -1, 1, 0, 0, 0, 0, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, -1, 0, 0]]
[[0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, -1, 0, 1, 0, 1], [0, 1, -1, 0, 1, -1, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, -1, 0, 0]]
[[0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, -1, 0, 1, 0, 1], [0, 1, -1, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, -1, 1, -1, 1, 0, 0, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, -1, 0, 0]]
[[0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, -1, 0, 0, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, -1, 0, 0]]
[[0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, -1, 1, -1, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 1, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, -1, 0, 0]]
[[0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, 0, -1, 0, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, -1, 0, 0]]
[[0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, -1, 0, -1, 1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 0, -1, 0, 1, 0, 1], [0, 1, -1, 0, 1, -1, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [-2, 1, 0, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, 1, 0, 0]]
[[0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, -1, 1, -1, 1, 1], [0, 0, 0, 1, 0, -1, 0, -1], [0, -1, 1, 0, -1, 1, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [1, -1, -1, 1, 0, 0, 0, 1], [-2, 1, 0, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, 1, 0, 0]]
[[0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 1, 0, -1, 0, -1], [0, -1, 1, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, -1, 1, -1, 0, 0, 1], [-2, 1, 0, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, 1, 0, 0]]
[[0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 1, 0, -1, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [-2, 1, 0, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, 1, 0, 0]]
[[0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 1, -1, 0, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, -1, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [-2, 1, 0, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, 1, 0, 0]]
[[0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 1, -1, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [-2, 1, 0, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, 1, 0, 0]]
[[0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [1, 1, -1, 0, 0, 0, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 1, 0, -1, 0, -1], [0, -1, 1, 0, -1, 1, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 1, 0, 0, 1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, -1, 1, 0, -1, 0, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 1, 0, -1, 1, 0, -1], [0, -1, 1, 0, 0, 0, -1, 0]]
[[0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 0, -1, 0, 0, 1, 1], [0, 1, -1, 0, 1, 0, -1, 0], [0, -1, 0, 1, 0, -1, 1, 0], [0, 1, 0, 0, -1, 0, 0, 0], [1, -1, 1, -1, 1, 0, 0, -1], [0, -1, 1, 0, 0, 0, -1, 0]]
[[0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 1, -1, 0, 1, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [0, -1, 1, 0, 0, 0, -1, 0]]
[[0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, -1, 0, 0, 1, 1], [0, 1, -1, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [0, -1, 1, 0, 0, 0, -1, 0]]
[[0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 1, -1, 1, -1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 0, 1, 0], [0, 1, 0, -1, 0, 1, -1, 0], [0, -1, 0, 0, 1, 0, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [0, -1, 1, 0, 0, 0, -1, 0]]
[[0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 1, 0, -1, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, 0, 0, 1, -1, 0, -1], [0, -1, 1, 0, 0, 0, -1, 0]]
[[0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 1, -1, 0], [0, -1, 0, 0, 1, 0, 0, 0], [1, -1, 1, 0, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, -1, 0, 0, 1, 1], [0, 1, -1, 0, 1, 0, -1, 0], [0, -1, 0, 1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 1, -1, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 1, -1, 0, 0, -1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 0, 1, 0, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, -1, 0, 1, -1, 0, 1], [0, 1, -1, 0, 0, 0, 1, 0]]
[[0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, -1, 1, -1, 0, 1], [0, 0, 0, 1, 0, 0, -1, -1], [0, -1, 1, 0, -1, 0, 1, 0], [0, 1, 0, -1, 0, 1, -1, 0], [0, -1, 0, 0, 1, 0, 0, 0], [1, 0, -1, 1, -1, 0, 0, 1], [0, 1, -1, 0, 0, 0, 1, 0]]
[[0, 0, 0, 0, 0, 0, 1, 0], [0, 0, -1, 1, 0, -1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [0, 1, -1, 0, 0, 0, 1, 0]]
[[0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 1, 0, 0, -1, -1], [0, -1, 1, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [1, -1, -1, 1, 0, 0, 0, 1], [0, 1, -1, 0, 0, 0, 1, 0]]
[[0, 0, 0, 0, 0, 0, 1, 0], [0, 0, -1, 1, -1, 1, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, 0, -1, 0], [0, -1, 0, 1, 0, -1, 1, 0], [0, 1, 0, 0, -1, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [0, 1, -1, 0, 0, 0, 1, 0]]
[[0, 0, 0, 0, 0, 0, 1, 0], [0, 0, -1, 0, 1, 0, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 0, 0, -1, 1, 0, 1], [0, 1, -1, 0, 0, 0, 1, 0]]
[[0, 0, 0, 0, 0, 0, 1, 0], [0, 0, -1, 1, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 1, 0, 0, -1, -1], [0, -1, 1, 0, -1, 0, 1, 0], [0, 1, 0, -1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, -1, 1, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [1, 1, -1, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, -1, 1, 0], [0, 1, 0, 0, -1, 0, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, 0, -1, 0, 0, 1, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, -1, 0, 0, 0, 0, 1, 1], [-1, 1, 0, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, 0, -1, 0, 0, 1, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, -1, 0, 0, 0, 0, 1, 1], [-1, 1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 1, -1, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, 0, -1, 0, 0, 1, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, -1, 0, 0, 0, 0, 1, 1], [-1, 1, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, -1, 1, 0, 0, 0], [1, -1, 1, 0, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, 0, -1, 0, 0, 1, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, -1, 0, 0, 0, 0, 1, 1], [-1, 1, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 1, -1, 0, 0, 0], [1, -1, 1, -1, 1, 0, 0, -1], [0, 0, 1, -1, 0, 0, -1, 0]]
[[0, 1, 0, -1, 0, 0, 1, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, -1, 0, 0, 0, 0, 1, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 1, 0, -1, 1, 0, -1], [0, 0, 1, -1, 0, 0, -1, 0]]
[[0, 1, 0, -1, 0, 0, 1, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, -1, 0, 0, 0, 0, 1, 1], [-1, 1, 0, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0], [1, -1, 1, 0, 0, 0, 0, -1], [0, 0, 1, -1, 0, 0, -1, 0]]
[[0, 1, 0, -1, 0, 0, 1, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, 0, -1, 0, 0, 1, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [0, 0, -1, 1, 0, 0, 1, 0]]
[[0, 1, 0, -1, 0, 0, 1, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 0, 0, -1, 1, 0, 1], [0, 0, -1, 1, 0, 0, 1, 0]]
[[0, 1, 0, -1, 0, 0, 1, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 1, -1, 1], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 1, -1, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [0, 0, -1, 1, 0, 0, 1, 0]]
[[0, 1, 0, -1, 0, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, -1, -1], [-1, 0, 0, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, 0, -1, 0, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, -1, -1], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, -1, 1, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, 0, -1, 0, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, -1, -1], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 1, -1, 0, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, 0, -1, 0, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, -1, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, -1, 1, 0, 0, 0], [1, 0, -1, 1, -1, 0, 0, 1], [0, 0, -1, 1, 0, 0, 1, 0]]
[[0, 1, 0, -1, 0, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, -1, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, -1, 0, 1, -1, 0, 1], [0, 0, -1, 1, 0, 0, 1, 0]]
[[0, 1, 0, -1, 0, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, -1, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [0, 0, -1, 1, 0, 0, 1, 0]]
[[0, 1, 0, -1, 0, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, 0, -1, 0, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 1, -1, 0, 0, -1, 0]]
[[0, 1, 0, -1, 0, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 1, -1, 0, 0, -1, 0]]
[[0, 1, 0, -1, 0, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, -1, 1, 0, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [0, 0, 1, -1, 0, 0, -1, 0]]
[[0, 1, -1, 0, 0, 1, -1, 0], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 0, 0, 1, -1, 0], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, -1, 1, 0, 0, 1, 0], [1, -1, 1, -1, 0, 0, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 0, 0, 1, -1, 0], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, -1, 0], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 0, 0, 1, -1, 0], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 0, 0, 1, -1, 0], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 1, -1, 0, 0, -1, 0], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 1, -1, 1, -1, 0, 0, 1], [0, 0, 0, 0, 0, -1, 1, 0]]
[[0, 1, -1, 0, 0, 1, -1, 0], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 1, -1, 0, 0, -1, 0], [1, -1, -1, 1, 0, 0, 0, 1], [-1, 1, 0, 1, -1, 0, 0, -1], [0, 0, 0, 0, 0, 1, -1, 0]]
[[0, 1, -1, 0, 0, 1, -1, 0], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 1, 0], [1, -1, 1, 0, 0, 0, -1, -1], [-1, 1, -1, 0, 1, -1, 0, 1], [0, 0, 0, 0, 0, -1, 1, 0]]
[[0, 1, -1, 0, 0, 1, -1, 0], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [-1, 1, 1, -1, 0, 0, 0, -1], [0, 0, 0, 0, 0, 1, -1, 0]]
[[0, 1, -1, 0, 0, 1, -1, 0], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 1, 0], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 1, 0, 0, 1, -1, 0, -1], [0, 0, 0, 0, 0, 1, -1, 0]]
[[0, 1, -1, 0, 0, 1, -1, 0], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, -1, 1, -1, 1, 0, 0, -1], [-1, 1, 0, -1, 0, 0, 0, 1], [0, 0, 0, 0, 0, -1, 1, 0]]
[[0, 1, -1, 0, 0, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 0, 0, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 1, -1, 0, 0, -1, 0], [1, 0, -1, 1, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 0, 0, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 1, 0], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 0, 0, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 0, 0, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, -1, 1, 0, 0, 1, 0], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 0, 0, 0, 0, 1, -1, 0]]
[[0, 1, -1, 0, 0, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, -1, 1, 0, 0, 1, 0], [1, 0, 1, -1, 0, 0, 0, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 0, 0, 0, 0, -1, 1, 0]]
[[0, 1, -1, 0, 0, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, -1, 0], [1, 0, -1, 0, 0, 0, 1, 1], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 0, 0, 0, 0, 1, -1, 0]]
[[0, 1, -1, 0, 0, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [0, 0, 0, 0, 0, -1, 1, 0]]
[[0, 1, -1, 0, 0, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, -1, 0], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 0, 0, 0, -1, 1, 0]]
[[0, 1, -1, 0, 0, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, -1, 1, -1, 0, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 0, 0, 0, 1, -1, 0]]
[[0, 0, 1, -1, 0, -1, 1, 0], [0, 0, 0, 0, 1, 0, -1, -1], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 1, -1, 0, 0, 0, 1, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [1, -1, 0, -1, 1, 0, 0, 1], [0, -1, 0, 1, 0, -1, 1, 0]]
[[0, 0, 1, -1, 0, -1, 1, 0], [0, 0, 0, 1, -1, 1, -1, -1], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [1, -1, 0, 0, -1, 1, 0, 1], [0, -1, 0, 1, 0, -1, 1, 0]]
[[0, 0, 1, -1, 0, -1, 1, 0], [0, 0, 0, 1, 0, 0, -1, -1], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 1, -1, 0, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 1, -1, 1, 0, 0, -1], [1, -1, 0, 0, 0, 0, 0, 1], [0, -1, 0, 1, 0, -1, 1, 0]]
[[0, 0, 1, -1, 0, -1, 1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 0, 1, 0, -1, 1, 0]]
[[0, 0, 1, -1, 0, -1, 1, 0], [0, 0, 0, 0, 1, 0, 0, -1], [1, 0, 0, 0, -1, 1, -1, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 1, -1, 0, 0, 0, 1, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [1, 0, -1, 0, 1, -1, 0, 1], [0, -1, 0, 1, 0, -1, 1, 0]]
[[0, 0, 1, -1, 0, -1, 1, 0], [0, 0, 0, 1, -1, 1, 0, -1], [1, 0, 0, -1, 1, 0, -1, 0], [-1, 1, -1, 0, 0, 0, 1, 1], [0, -1, 1, 0, 0, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [1, 0, -1, 1, -1, 0, 0, 1], [0, -1, 0, 1, 0, -1, 1, 0]]
[[0, 0, 1, -1, 0, -1, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 1, -1, 0, -1, 1, 0], [0, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 1, 0, -1, 1, 0, -1, 0], [1, -1, 0, 1, 0, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 1, -1, 0, -1, 1, 0], [0, 0, -1, 1, -1, 1, 0, 1], [1, -1, 0, 0, 1, -1, 0, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [0, -1, 1, 0, 0, 0, -1, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [1, 0, 0, 1, -1, 0, 0, -1], [0, 1, 0, -1, 0, 1, -1, 0]]
[[0, 0, 1, -1, 0, -1, 1, 0], [0, 0, -1, 0, 1, 0, 0, 1], [1, -1, 0, 1, -1, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, 0, 1, -1, 0, -1], [0, 1, 0, -1, 0, 1, -1, 0]]
[[0, 0, 1, -1, 0, -1, 1, 0], [0, 0, -1, 0, 0, 1, 0, 1], [1, -1, 0, 1, 0, -1, 0, 0], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 1, -1, 1, -1, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [0, 1, 0, -1, 0, 1, -1, 0]]
[[0, 0, 1, -1, 0, -1, 1, 0], [0, 0, -1, 1, 0, 0, -1, 1], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [1, -1, 1, 0, 0, 0, 0, -1], [0, 1, 0, -1, 0, 1, -1, 0]]
[[0, 0, 1, -1, 0, -1, 1, 0], [0, 0, -1, 1, -1, 1, -1, 1], [1, -1, 0, 0, 1, -1, 1, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [0, -1, 1, 0, 0, 0, -1, 0], [-1, 1, -1, 0, 0, 0, 1, 1], [1, -1, 1, 0, -1, 1, 0, -1], [0, 1, 0, -1, 0, 1, -1, 0]]
[[0, 0, 1, -1, 0, -1, 1, 0], [0, 0, -1, 0, 1, 0, -1, 1], [1, -1, 0, 1, -1, 0, 1, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 1, -1, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [1, -1, 1, -1, 1, 0, 0, -1], [0, 1, 0, -1, 0, 1, -1, 0]]
[[0, 0, 1, -1, 0, -1, 1, 0], [0, 0, 0, -1, 1, 1, -1, 0], [1, 0, 0, 1, -1, 0, 0, -1], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, 0, 1, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [1, -1, 0, 0, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 1, -1, 0, -1, 1, 0], [0, 0, -1, 1, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 1, -1, 0, -1, 1, 0], [0, 0, -1, 1, 1, -1, 0, 0], [1, -1, 0, 0, -1, 1, 0, 1], [-1, 1, 0, 0, 0, 0, -1, 0], [0, 1, -1, 0, 0, 0, 1, 0], [-1, -1, 1, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 1, -1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 0, 0, 0, 0, 0, 1, 0], [0, -1, 1, 0, 0, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 1, -1, 0, -1, 1, 0], [0, 0, -1, 1, 0, 0, 1, 0], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 1, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [1, 1, -1, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 1, -1, 0, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, -1, 1, -1, 1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [0, -1, 1, 0, -1, 1, -1, 0]]
[[0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 0, -1, 1, -1, 1, 1], [0, 1, -1, 0, 0, 1, -1, 0], [1, -1, 1, 0, 0, -1, 1, -1], [-1, 1, -1, 1, -1, 0, 0, 1], [-1, 0, 1, -1, 1, 0, 0, -1], [0, -1, 1, 0, -1, 1, -1, 0]]
[[0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 1, -1, 0, 1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 1, 0, -1, 0, 0, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [0, -1, 1, 0, -1, 1, -1, 0]]
[[0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, -1, 1, -1, 1, 1], [0, 1, -1, 0, 0, 1, -1, 0], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [-1, 1, 1, -1, 0, 0, 0, -1], [0, -1, 1, 0, -1, 1, -1, 0]]
[[0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 1, -1, 0, 0, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [-1, 1, 0, 1, -1, 0, 0, -1], [0, -1, 1, 0, -1, 1, -1, 0]]
[[0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 1, 0, -1, 0, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [0, -1, 1, 0, -1, 1, -1, 0]]
[[0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, -1, 1, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [-1, 1, -1, 0, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 1, -1, -1, 1, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0], [1, -1, 0, 0, 0, 1, -1, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, -1, 1, 1], [0, 1, -1, 0, 0, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, -1, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [0, 1, -1, 0, 1, -1, 1, 0]]
[[0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 1, -1, 1, -1, -1], [0, -1, 1, 0, 0, -1, 1, 0], [1, 0, -1, 0, 0, 1, -1, 1], [-1, 0, 1, -1, 1, 0, 0, -1], [-1, 1, -1, 1, -1, 0, 0, 1], [0, 1, -1, 0, 1, -1, 1, 0]]
[[0, 0, 0, 0, 1, -1, -1, 0], [0, 0, -1, 1, -1, 0, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [-1, 1, 0, -1, 0, 0, 0, 1], [0, 1, -1, 0, 1, -1, 1, 0]]
[[0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 1, -1, 1, -1, -1], [0, -1, 1, 0, 0, -1, 1, 0], [1, 0, -1, 0, 0, 0, 0, 1], [-1, 1, 1, -1, 0, 0, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [0, 1, -1, 0, 1, -1, 1, 0]]
[[0, 0, 0, 0, 1, -1, -1, 0], [0, 0, -1, 1, -1, 1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0], [1, -1, 0, 0, 0, -1, 1, 1], [-1, 1, 0, 1, -1, 0, 0, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 1, -1, 0, 1, -1, 1, 0]]
[[0, 0, 0, 0, 1, -1, -1, 0], [0, 0, -1, 0, 0, 1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 1, -1, 0, 1, -1, 1, 0]]
[[0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [-1, -1, 1, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 1, -1, 1, -1, -1], [0, -1, 1, 0, 0, -1, 1, 0], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 1, -1, 1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 1, -1, -1, 0], [0, 0, -1, 1, 0, 0, 1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 1, -1, 1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 1, -1, 0], [-1, 1, -1, 0, 1, 0, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 1, -1, 0, 1, 0], [1, 0, 0, -1, 1, 0, -1, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [1, -1, 0, 0, 0, 1, 0, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [0, 0, -1, 1, 0, 0, 0, 0], [1, -1, 1, 0, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 1, -1, 0, 1, 0], [1, 0, 0, -1, 1, 0, -1, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 0, 1, 0, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 1, -1, 0, 1, 0], [1, 0, 0, -1, 1, 0, -1, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [1, -1, 1, 0, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 1, -1, 0, 1, 0], [1, 0, 0, -1, 1, 0, -1, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [1, -1, 0, 0, 1, -1, 1, 0], [-1, 1, -1, 1, 0, 0, -1, 0], [0, 0, 1, -1, 0, 0, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 1, -1, 0, 1, 0], [1, 0, 0, -1, 1, 0, -1, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [1, -1, 0, 0, -1, 1, 0, 1], [-1, 1, 1, -1, 0, 0, 0, -1], [0, 0, -1, 1, 0, 0, 0, 0], [1, -1, 1, 0, 0, 0, 0, -1], [0, 0, 0, 1, -1, 0, -1, 0]]
[[0, 1, -1, 1, -1, 0, 1, 0], [1, 0, 0, -1, 1, 0, -1, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [1, -1, 1, 0, 0, -1, 1, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [0, 0, 1, -1, 0, 0, 0, 0], [1, -1, -1, 1, 0, 0, 0, 1], [0, 0, 0, -1, 1, 0, 1, 0]]
[[0, 1, -1, 1, -1, 0, 1, 0], [1, 0, 0, -1, 1, 0, -1, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 1, 0, -1, 1, 0, -1], [0, 0, 0, 1, -1, 0, -1, 0]]
[[0, 1, -1, 1, -1, 0, 1, 0], [1, 0, 0, -1, 1, 0, -1, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 0, 0, -1, 1, 0, 1], [0, 0, 0, -1, 1, 0, 1, 0]]
[[0, 1, -1, 1, -1, 0, 1, 0], [1, 0, 0, -1, 1, 0, -1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, -1, 0, 0, 0, -1, 1, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [0, 0, 1, -1, 0, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [0, 0, 0, 1, -1, 0, -1, 0]]
[[0, 1, -1, 1, -1, 0, 1, 0], [1, 0, 0, -1, 1, 0, -1, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, -1, 1, 0, -1, 1, 0, -1], [-1, 1, 0, -1, 0, 0, 0, 1], [0, 0, -1, 1, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [0, 0, 0, -1, 1, 0, 1, 0]]
[[0, 1, -1, 1, -1, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 1, -1, 0, 0, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 1, -1, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 1, -1, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [1, 0, -1, 0, 1, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 1, -1, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [1, 0, 0, 0, -1, 1, -1, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 0, -1, 1, 0, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 1, -1, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, -1, 0], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [0, 0, 1, -1, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [0, 0, 0, -1, 1, 0, 1, 0]]
[[0, 1, -1, 1, -1, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, -1, 1, 0], [1, 0, -1, 0, 0, 1, -1, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 0, -1, 1, 0, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [0, 0, 0, 1, -1, 0, -1, 0]]
[[0, 1, -1, 1, -1, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, -1, 0, 1, -1, 0, 1], [0, 0, 0, -1, 1, 0, 1, 0]]
[[0, 1, -1, 1, -1, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 0, 1, -1, 0, -1, 0]]
[[0, 1, -1, 1, -1, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, -1, 1, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, 0, -1, 1, 0, 1, 0]]
[[0, 1, -1, 1, -1, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [1, 0, -1, 0, 1, -1, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 1, -1, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 1, -1, 0, -1, 0]]
[[0, 1, -1, 0, 1, 0, -1, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 0, -1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 0, 1, 0, -1, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 0, 1, 0, -1, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 0, 1, 0, -1, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, 0, 1, 0], [1, -1, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, -1, 1, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 0, 1, 0, -1, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 0, 0, 1, 0], [1, -1, 0, 0, 0, 0, -1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [-1, 1, -1, 1, -1, 0, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0]]
[[0, 1, -1, 0, 1, 0, -1, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0], [1, -1, 1, 0, 0, 0, -1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [-1, 1, 0, 1, -1, 0, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0]]
[[0, 1, -1, 0, 1, 0, -1, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [0, 0, 0, 0, 0, 0, -1, 0], [1, -1, 1, 0, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [-1, 1, 1, -1, 0, 0, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0]]
[[0, 1, -1, 0, 1, 0, -1, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, -1, 1, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [-1, 1, -1, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0]]
[[0, 1, -1, 0, 1, 0, -1, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0], [1, -1, 0, 0, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [-1, 1, 0, -1, 0, 0, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0]]
[[0, 1, -1, 0, 1, 0, -1, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [-1, 1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0]]
[[0, 1, -1, 0, 1, 0, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 0, 1, 0, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 0, 1, 0, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 0, 1, 0, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 0, -1, 0], [1, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 0, 1, 0, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 0, 0, -1, 0], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0]]
[[0, 1, -1, 0, 1, 0, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0], [1, 0, -1, 0, 0, 0, 1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0]]
[[0, 1, -1, 0, 1, 0, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, -1, 0], [0, 0, 0, 0, 0, 0, 1, 0], [1, 0, -1, 0, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [-1, 0, -1, 1, 0, 0, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0]]
[[0, 1, -1, 0, 1, 0, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0]]
[[0, 1, -1, 0, 1, 0, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0]]
[[0, 1, -1, 0, 1, 0, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0]]
[[0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, -1, 1, -1, 1], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [1, -1, -1, 1, 0, 0, 0, 1], [0, -1, 1, -1, 1, -1, 1, 0]]
[[0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 1, -1, 0, 1, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [-1, 1, 0, 0, 0, 0, 1, -1], [1, -1, 0, 0, -1, 1, 0, 1], [0, -1, 1, -1, 1, -1, 1, 0]]
[[0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 1, -1, 1, 0, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, -1, 1, 0, -1], [-1, 1, 0, -1, 0, 0, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, 0, 1], [0, -1, 1, -1, 1, -1, 1, 0]]
[[0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, -1, 1, -1, 1], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [-1, 1, 1, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 1, -1, 1, -1, 1, 0]]
[[0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, -1, 1, -1, 1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 1, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [1, 0, -1, 0, 1, -1, 0, 1], [0, -1, 1, -1, 1, -1, 1, 0]]
[[0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 1, -1, 0, 1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, -1, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [0, -1, 1, -1, 1, -1, 1, 0]]
[[0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, 1, -1, 1, -1], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -1, 1, -1], [1, 0, 0, 0, -1, 1, -1, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [-1, 1, -1, 1, 0, 0, -1, 0], [1, -1, 1, -1, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 1, -1, 1, -1], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [0, 1, -1, 1, -1, 1, -1, 0]]
[[0, 0, 0, 1, -1, -1, 1, 0], [0, 0, -1, 0, 1, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, 0, 1, -1, 0, -1], [0, 1, -1, 1, -1, 1, -1, 0]]
[[0, 0, 0, 1, -1, -1, 1, 0], [0, 0, -1, 0, 0, 1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 1, -1, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [-1, 1, 0, -1, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [0, 1, -1, 1, -1, 1, -1, 0]]
[[0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 0, 1, -1, 1, -1], [1, -1, 0, 0, -1, 1, 0, 1], [-1, 1, 1, -1, 0, 0, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, 0, -1], [0, 1, -1, 1, -1, 1, -1, 0]]
[[0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 1, -1, 1, -1], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [-1, 1, -1, 0, 0, 0, 1, 1], [1, -1, 1, 0, -1, 1, 0, -1], [0, 1, -1, 1, -1, 1, -1, 0]]
[[0, 0, 0, 1, -1, -1, 1, 0], [0, 0, -1, 0, 1, 0, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 1, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, -1, 0, 1, 0, 0, 0, -1], [0, 1, -1, 1, -1, 1, -1, 0]]
[[0, 0, 0, 1, -1, -1, 1, 0], [0, 0, -1, 1, 0, 1, -1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [1, -1, 0, 0, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 0, -1, 1, -1, 1], [1, -1, 0, 0, 1, -1, 1, 0], [-1, 1, -1, 1, 0, 0, -1, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [1, 0, -1, 1, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 1, -1, 1], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [-1, -1, 1, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 0, -1, 1, -1, 1], [1, -1, 0, 0, 1, -1, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [1, 1, -1, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 1, -1, 1, -1], [1, 0, 0, 0, 0, 0, -1, 0], [-1, -1, 1, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, 0, 1, 0, -1, -1], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 1, -1, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0]]
[[0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, 1, -1, 1, -1, -1], [1, 0, 0, -1, 1, -1, 1, 0], [-1, 1, -1, 0, 0, 1, -1, 1], [0, -1, 1, 0, 0, -1, 0, 0], [0, 1, -1, 1, -1, 0, 1, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0]]
[[0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, 1, 0, -1, 0, -1], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 1, -1, 0, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 1, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 0, 1, 0, 0, 0, 0]]
[[0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 1, 0, -1], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, -1, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 0, 1, 0, 0, 0, 0]]
[[0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, 0, 1, -1, 1, -1], [1, 0, 0, 0, -1, 1, -1, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 1, -1, 0, 0, 1, 0, 0], [0, -1, 1, -1, 1, 0, -1, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0]]
[[0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, 1, -1, 0, 1, -1], [1, 0, 0, -1, 1, 0, -1, 0], [-1, 1, -1, 0, 0, 0, 1, 1], [0, -1, 1, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0]]
[[0, 0, 1, -1, 0, 0, 0, 0], [0, 0, -1, 1, -1, 0, 1, 1], [1, -1, 0, 0, 1, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [0, -1, 1, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0]]
[[0, 0, 1, -1, 0, 0, 0, 0], [0, 0, -1, 0, 1, -1, 1, 1], [1, -1, 0, 1, -1, 1, -1, 0], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 1, -1, 0, 0, 1, 0, 0], [0, -1, 1, -1, 1, 0, -1, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0]]
[[0, 0, 1, -1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 1, 0, 1], [1, -1, 0, 1, 0, -1, 0, 0], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, -1, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, 0, -1, 0, 0, 0, 0]]
[[0, 0, 1, -1, 0, 0, 0, 0], [0, 0, -1, 1, 0, -1, 0, 1], [1, -1, 0, 0, 0, 1, 0, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 1, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, 0, -1, 0, 0, 0, 0]]
[[0, 0, 1, -1, 0, 0, 0, 0], [0, 0, -1, 1, -1, 1, -1, 1], [1, -1, 0, 0, 1, -1, 1, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [0, -1, 1, 0, 0, -1, 0, 0], [0, 1, -1, 1, -1, 0, 1, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0]]
[[0, 0, 1, -1, 0, 0, 0, 0], [0, 0, -1, 0, 1, 0, -1, 1], [1, -1, 0, 1, -1, 0, 1, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 1, -1, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0]]
[[0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 1, -1, 0, 0, 0, 0], [0, 0, -1, 1, 0, 1, -1, 0], [1, -1, 0, 0, 0, -1, 1, 1], [-1, 1, 0, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, -1, 1, -1, 0, 1, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 1, -1, 0, 0, 0, 0], [0, 0, -1, 1, 1, -1, 0, 0], [1, -1, 0, 0, -1, 1, 0, 1], [-1, 1, 0, 0, 0, -1, 0, 0], [0, 1, -1, 0, 0, 1, 0, 0], [0, -1, 1, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 1, -1, 0, 0, 0, 0], [0, 0, -1, 1, 0, 0, 1, 0], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 1, 0, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, 0, 0, -1, 1, 0], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 0, 0, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 1, -1, 1, 0, -1, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 1, -1, 0, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, 0, -1, 1, 0, 0], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 0, 0, 0, 0, 1, 0, 0], [0, -1, 1, 0, 0, -1, 0, 0], [0, 1, -1, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 0, 1, -1, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 0, 1, -1, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 0, 1, -1, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 0, 1, -1, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 0, 0, 0, 1, -1, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 0, 1, -1, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 1, 1, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, 0, 1, -1, 0, 0]]
[[0, 1, -1, 0, 1, -1, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 1, 0, 0, 0, -1, -1], [-1, 1, 0, -1, 0, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, 0, -1, 1, 0, 0]]
[[0, 1, -1, 0, 1, -1, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 1, 0, 0, -1, 1, -1], [-1, 1, -1, 1, -1, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 0, -1, 1, 0, 0]]
[[0, 1, -1, 0, 1, -1, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 0, 0, 0, -1, 1, 1], [-1, 1, 0, 1, -1, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 0, 1, -1, 0, 0]]
[[0, 1, -1, 0, 1, -1, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, -1, 1, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, 1, -1, 0, 0]]
[[0, 1, -1, 0, 1, -1, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, -1, 1, 0, 0]]
[[0, 1, -1, 0, 1, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 0, 1, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 0, 1, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 0, 1, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 0, 1, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 0, -1, 1, 0, 0]]
[[0, 1, -1, 0, 1, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, -1, 0, 0, 0, 1, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 0, 1, -1, 0, 0]]
[[0, 1, -1, 0, 1, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, -1, 0, 0, 1, -1, 1], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, 0, 1, -1, 0, 0]]
[[0, 1, -1, 0, 1, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, 0, -1, 1, 0, 0]]
[[0, 1, -1, 0, 1, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, -1, 1, 0, 0]]
[[0, 1, -1, 0, 1, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, 1, -1, 0, 0]]
[[0, 0, 1, -1, -1, 1, 0, 0], [0, 0, 0, 0, 1, 0, -1, -1], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [-1, 1, 0, 0, 0, 0, 1, -1], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 1, -1, 1, 0, 0, 0], [0, -1, 0, 1, -1, 1, 0, 0]]
[[0, 0, 1, -1, -1, 1, 0, 0], [0, 0, 0, 1, 0, 0, -1, -1], [1, 0, 0, -1, 1, -1, 1, 0], [-1, 1, -1, 0, 0, 1, -1, 1], [-1, 0, 1, 0, 0, -1, 1, -1], [1, 0, -1, 1, -1, 0, 0, 1], [0, -1, 1, -1, 1, 0, 0, 0], [0, -1, 0, 1, -1, 1, 0, 0]]
[[0, 0, 1, -1, -1, 1, 0, 0], [0, 0, 0, 1, 0, -1, 0, -1], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 0, 1, -1, 1, 0, 0]]
[[0, 0, 1, -1, -1, 1, 0, 0], [0, 0, 0, 0, 1, 0, 0, -1], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 0, 1, -1, 1, 0, 0]]
[[0, 0, 1, -1, -1, 1, 0, 0], [0, 0, 0, 0, 1, -1, 1, -1], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [-1, 1, 0, 0, 0, 1, -1, -1], [1, -1, 0, -1, 1, 0, 0, 1], [0, 1, -1, 1, -1, 0, 0, 0], [0, -1, 0, 1, -1, 1, 0, 0]]
[[0, 0, 1, -1, -1, 1, 0, 0], [0, 0, 0, 1, 0, -1, 1, -1], [1, 0, 0, -1, 1, 0, -1, 0], [-1, 1, -1, 0, 0, 0, 1, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [1, -1, 0, 0, 0, 0, 0, 1], [0, 1, -1, 1, -1, 0, 0, 0], [0, -1, 0, 1, -1, 1, 0, 0]]
[[0, 0, 1, -1, -1, 1, 0, 0], [0, 0, 0, 0, 1, -1, -1, 0], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 0, 0, 1, -1, 0], [-1, 1, 0, 0, 0, -1, 1, 0], [1, -1, 0, 1, -1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 1, -1, -1, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 0, 0, 0, 0, 0, 1, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 1, -1, -1, 1, 0, 0], [0, 0, 0, 0, 1, -1, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 1, 0, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [1, -1, 0, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 1, -1, -1, 1, 0, 0], [0, 0, -1, 1, 0, -1, 1, 1], [1, -1, 0, 0, 0, 1, -1, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [1, -1, 1, 0, 0, 0, 0, -1], [0, 1, -1, 1, -1, 0, 0, 0], [0, 1, 0, -1, 1, -1, 0, 0]]
[[0, 0, 1, -1, -1, 1, 0, 0], [0, 0, -1, 0, 1, -1, 1, 1], [1, -1, 0, 1, -1, 1, -1, 0], [-1, 0, 1, 0, 0, -1, 1, -1], [-1, 1, -1, 0, 0, 1, -1, 1], [1, -1, 1, -1, 1, 0, 0, -1], [0, 1, -1, 1, -1, 0, 0, 0], [0, 1, 0, -1, 1, -1, 0, 0]]
[[0, 0, 1, -1, -1, 1, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [1, -1, 0, 1, -1, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, 0, -1, 1, -1, 0, 0]]
[[0, 0, 1, -1, -1, 1, 0, 0], [0, 0, -1, 1, 0, -1, 0, 1], [1, -1, 0, 0, 0, 1, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, 0, -1, 1, -1, 0, 0]]
[[0, 0, 1, -1, -1, 1, 0, 0], [0, 0, -1, 1, 0, 0, -1, 1], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 0, 0, 1, -1, 0, 0, -1], [0, -1, 1, -1, 1, 0, 0, 0], [0, 1, 0, -1, 1, -1, 0, 0]]
[[0, 0, 1, -1, -1, 1, 0, 0], [0, 0, -1, 0, 1, 0, -1, 1], [1, -1, 0, 1, -1, 0, 1, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [-1, 1, -1, 0, 0, 0, 1, 1], [1, 0, 0, 0, 0, 0, 0, -1], [0, -1, 1, -1, 1, 0, 0, 0], [0, 1, 0, -1, 1, -1, 0, 0]]
[[0, 0, 1, -1, -1, 1, 0, 0], [0, 0, -1, 1, 0, 1, -1, 0], [1, -1, 0, 0, 0, -1, 1, 1], [-1, 1, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 1, -1, 0, 0, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 1, -1, -1, 1, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, -1, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 1, -1, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [-1, -1, 1, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 1, -1, -1, 1, 0, 0], [0, 0, -1, 1, 0, 0, 1, 0], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 1, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 1, -1, -1, 1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [-1, -1, 1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, -1, 0, 0, 1], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 1, -1, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 0, 1, -1, 1, 0, 0], [0, -1, 1, -1, 1, 0, 0, 0]]
[[0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -1, 0, 1, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, -1, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 1, 0, -1, 0, 0, 1, 0], [0, -1, 0, 1, -1, 1, 0, 0], [0, -1, 1, -1, 1, 0, 0, 0]]
[[0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, -1, 0, 0, 1], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 1, -1, 1, 0, 0, 0]]
[[0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -1, 1, -1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, -1, 1, 0, -1], [-1, 1, 0, -1, 0, 0, 0, 1], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 1, -1, 1, 0, 0, 0]]
[[0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 0, -1, 0, 0, 1], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 1, -1, 0, 0, 0, 1, 1], [0, -1, 0, 1, 0, 0, -1, 0], [0, 1, 0, -1, 1, -1, 0, 0], [0, -1, 1, -1, 1, 0, 0, 0]]
[[0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, -1, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, 0, -1, 1, -1, 0, 0], [0, -1, 1, -1, 1, 0, 0, 0]]
[[0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 0, 1, 0, 0, -1], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, 0, -1, 1, -1, 0, 0], [0, 1, -1, 1, -1, 0, 0, 0]]
[[0, 0, 0, 1, -1, 0, 0, 0], [0, 0, -1, 0, 1, -1, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 1, -1, 1], [-1, 1, 0, 0, 0, 0, 1, -1], [0, -1, 0, 1, 0, 0, -1, 0], [0, 1, 0, -1, 1, -1, 0, 0], [0, 1, -1, 1, -1, 0, 0, 0]]
[[0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, -1, 1, -1, 0, 1], [0, 0, 0, 0, 1, 0, 0, -1], [1, -1, 0, 0, -1, 1, 0, 1], [-1, 1, 1, -1, 0, 0, 0, -1], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, -1, 1, -1, 0, 0, 0]]
[[0, 0, 0, 1, -1, 0, 0, 0], [0, 0, -1, 0, 0, 1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 1, -1, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, -1, 1, -1, 0, 0, 0]]
[[0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 1, 0, 0, -1], [1, -1, 0, 0, 0, -1, 1, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 1, 0, -1, 0, 0, 1, 0], [0, -1, 0, 1, -1, 1, 0, 0], [0, 1, -1, 1, -1, 0, 0, 0]]
[[0, 0, 0, 1, -1, 0, 0, 0], [0, 0, -1, 0, 1, 0, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 1, 1], [-1, 1, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 0, 1, -1, 1, 0, 0], [0, 1, -1, 1, -1, 0, 0, 0]]
[[0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 1, 0, 0, -1], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 0, 1, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, -1, 1, 1, -1, 0], [0, 0, 0, 0, -1, 0, 0, 1], [1, -1, 0, 0, 1, -1, 1, 0], [-1, 1, -1, 1, 0, 0, -1, 0], [0, 1, 0, -1, 0, 0, 1, 0], [0, -1, 0, 1, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 1, -1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1], [1, -1, 0, 0, 0, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 0, -1, 0, 0, 1], [1, -1, 0, 0, 1, 0, -1, 0], [-1, 1, -1, 1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, 0, -1, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 1, 0, 0, -1], [1, 0, 0, 0, -1, 1, -1, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, -1, 0, 1, 0, 0, -1, 0], [0, 1, 0, -1, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 1, 0, 0, -1], [1, 0, 0, 0, 0, -1, 0, 0], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, 0, 0, -1, 0, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [-1, 1, -1, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0]]
[[0, 1, 0, 0, -1, 0, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [-1, 1, -1, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, -2, 1, 0, 0, 0]]
[[0, 1, 0, 0, -1, 0, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [-1, 1, -1, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0]]
[[0, 1, 0, 0, -1, 0, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, 0, 0, -1, 0, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, 0, 0, -1, 0, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, 0, 0, -1, 0, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [-1, 1, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0]]
[[0, 1, 0, 0, -1, 0, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [-1, 1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 2, -1, 0, 0, 0]]
[[0, 1, 0, 0, -1, 0, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [-1, 1, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0]]
[[0, 1, 0, 0, -1, 0, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, 0, 0, -1, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0]]
[[0, 1, 0, 0, -1, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 2, -1, 0, 0, 0]]
[[0, 1, 0, 0, -1, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0]]
[[0, 1, 0, 0, -1, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, 0, 0, -1, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, 0, 0, -1, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, 0, 0, -1, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0]]
[[0, 1, 0, 0, -1, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, -2, 1, 0, 0, 0]]
[[0, 1, 0, 0, -1, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0]]
[[0, 1, 0, 0, -1, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [1, 0, 0, 0, 0, 0, 1, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 0, 1, 0, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0]]
[[0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -1, 1, 0, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, -1, 1, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [0, -1, 0, 1, 0, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0]]
[[0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -1, 1, -1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, 0, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 1, -1, 0, 1, 0, 0]]
[[0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, 0, -1, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 1, -1, 0, 1, 0, 0]]
[[0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [1, 0, 0, 0, 0, 1, -1, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, -1, 1, 0, 0, 0, 1], [0, 1, 0, -1, 0, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0]]
[[0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -1, 1, -1, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, -1, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [0, 1, 0, -1, 0, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0]]
[[0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [1, 0, 0, 0, 0, -1, 1, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [1, 0, 0, 0, 0, 0, -1, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, 0, 1, 0, -1], [1, 0, 0, 0, 0, -1, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 1, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, -1, 1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [1, -1, 0, 0, 0, 0, -1, 1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 1, 0, 0, 0, 0, -1], [0, 1, 0, -1, 0, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0]]
[[0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 0, 1, -1, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 1, -1, 1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [0, 1, 0, -1, 0, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0]]
[[0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, -1, 1, 0, -1, 0, 0]]
[[0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, -1, 0, 1], [0, 0, 0, 0, 0, 1, 0, -1], [1, -1, 0, 0, 0, 0, 0, 1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 1, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, -1, 1, 0, -1, 0, 0]]
[[0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [1, -1, 0, 0, 0, -1, 1, 1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [0, -1, 0, 1, 0, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0]]
[[0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 0, 1, 0, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 1, 1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, -1, 0, 1, 0, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0]]
[[0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 1, -1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [1, -1, 0, 0, 0, 0, 1, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 1, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 1, 1, -1, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 1, -1, 0, 0, 0, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 0, 0, -1, 0, 1], [1, -1, 0, 0, 0, 1, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [1, -1, 0, 0, 0, 1, -1, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, -1, 0, 1, 1], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [0, 1, 0, -1, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [0, -1, 1, -1, 1, 0, -1, 0]]
[[0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, -1, 0, 1, 1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 1, 0, -1, 1, 0, -1], [0, -1, 1, -1, 1, 0, -1, 0]]
[[0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 0, -1, 0, 1, 1], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [0, -1, 0, 1, 0, 0, 0, 0], [-1, 1, 1, -1, 0, 0, 0, -1], [0, -1, 1, -1, 1, 0, -1, 0]]
[[0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 1, -1, 0, 1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, -1, 1, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 1, 0, -1, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [0, -1, 1, -1, 1, 0, -1, 0]]
[[0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 1, -1, 0, 0, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [0, -1, 1, -1, 1, 0, -1, 0]]
[[0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 1, -1, 1, -1, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, -1, 1, 0, -1], [-1, 1, 0, -1, 0, 0, 0, 1], [0, -1, 0, 1, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [0, -1, 1, -1, 1, 0, -1, 0]]
[[0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 1, 0, -1, -1], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, -1, 1, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, -1, 1, -1, 1, 1], [0, 0, 0, 0, 1, 0, -1, -1], [1, -1, 0, 0, -1, 1, 0, 1], [-1, 1, 1, -1, 0, 0, 0, -1], [0, -1, 0, 1, 0, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [0, 1, -1, 1, -1, 0, 1, 0]]
[[0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 0, 1, 0, -1, -1], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, -1, 0, 1, -1, 0, 1], [0, 1, -1, 1, -1, 0, 1, 0]]
[[0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 1, 0, -1, -1], [1, -1, 0, 0, 0, -1, 1, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, 0, -1, 0, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [0, 1, -1, 1, -1, 0, 1, 0]]
[[0, 0, 0, 1, -1, 0, -1, 0], [0, 0, -1, 0, 1, -1, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 1, -1, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [0, -1, 0, 1, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [0, 1, -1, 1, -1, 0, 1, 0]]
[[0, 0, 0, 1, -1, 0, -1, 0], [0, 0, -1, 0, 1, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 1, -1, 1, -1, 0, 1, 0]]
[[0, 0, 0, 1, -1, 0, -1, 0], [0, 0, -1, 0, 0, 1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 1, -1, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 1, 0, -1, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 1, -1, 1, -1, 0, 1, 0]]
[[0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, 1, 0, -1, -1], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, 0, 1, 0, -1, -1], [1, 0, 0, 0, 0, -1, 1, 0], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, -1, 1, 1, -1, 0], [0, 0, 0, 0, -1, 0, 1, 1], [1, -1, 0, 0, 1, -1, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 0, -1, 0, 1, 1], [1, -1, 0, 0, 1, 0, -1, 0], [-1, 1, -1, 1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 0, 1, 1], [1, -1, 0, 0, 0, 1, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 1, -1, 0, -1, 0], [0, 0, -1, 1, 0, 0, 1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 0, 1, -1, 1, 0], [1, 0, 0, 0, -1, 1, -1, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, 0, 1, -1, 0], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 1, -1, 1, 0, 0, -1, 0], [1, -1, 1, -1, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 0, 1, -1, 1, 0], [1, 0, 0, 0, -1, 1, -1, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, -1, 1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [-1, 1, 0, -1, 1, 0, -1, 0], [1, -1, 0, 1, 0, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 0, 1, -1, 1, 0], [1, 0, 0, 0, -1, 1, -1, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 0, 1, -1, 1, 0], [1, 0, 0, 0, -1, 1, -1, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 0, 1, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [1, -1, 0, 0, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 0, 1, -1, 1, 0], [1, 0, 0, 0, -1, 1, -1, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, -1, 1, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [1, -1, 1, 0, 0, 0, 0, -1], [0, 0, 0, 0, 1, -1, -1, 0]]
[[0, 1, -1, 0, 1, -1, 1, 0], [1, 0, 0, 0, -1, 1, -1, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 1, 0], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 1, 0, -1, 0, 0, 0, 1], [1, -1, -1, 1, 0, 0, 0, 1], [0, 0, 0, 0, -1, 1, 1, 0]]
[[0, 1, -1, 0, 1, -1, 1, 0], [1, 0, 0, 0, -1, 1, -1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, 0, 1, -1, 0], [1, -1, 1, 0, 0, -1, 1, -1], [-1, 1, -1, 1, -1, 0, 0, 1], [1, -1, 0, -1, 1, 0, 0, 1], [0, 0, 0, 0, -1, 1, 1, 0]]
[[0, 1, -1, 0, 1, -1, 1, 0], [1, 0, 0, 0, -1, 1, -1, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -1, 0], [1, -1, 0, 0, 0, -1, 1, 1], [-1, 1, 0, 1, -1, 0, 0, -1], [1, -1, 1, -1, 1, 0, 0, -1], [0, 0, 0, 0, 1, -1, -1, 0]]
[[0, 1, -1, 0, 1, -1, 1, 0], [1, 0, 0, 0, -1, 1, -1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, -1, 1, 0], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 1, -1, 0, 0, 0, -1], [1, -1, 0, 1, 0, 0, 0, -1], [0, 0, 0, 0, 1, -1, -1, 0]]
[[0, 1, -1, 0, 1, -1, 1, 0], [1, 0, 0, 0, -1, 1, -1, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [1, -1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, -1, 1, 1, 0]]
[[0, 1, -1, 0, 1, -1, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 0, -1, 1, 0], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [1, 0, -1, 1, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 0, 1, -1, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 0, 1, -1, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 0, 1, -1, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 0, 1, -1, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, 0, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 0, -1, 0, 0, 0, 0, 1], [0, 0, 0, 0, -1, 1, 1, 0]]
[[0, 1, -1, 0, 1, -1, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -1, 0], [1, 0, -1, 0, 0, 0, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [1, 0, 1, -1, 0, 0, 0, -1], [0, 0, 0, 0, 1, -1, -1, 0]]
[[0, 1, -1, 0, 1, -1, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 0, -1, 1, 0], [1, 0, -1, 0, 0, 1, -1, 1], [-1, 0, 1, -1, 1, 0, 0, -1], [1, 0, 0, 1, -1, 0, 0, -1], [0, 0, 0, 0, 1, -1, -1, 0]]
[[0, 1, -1, 0, 1, -1, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 1, 0], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [1, 0, -1, 1, -1, 0, 0, 1], [0, 0, 0, 0, -1, 1, 1, 0]]
[[0, 1, -1, 0, 1, -1, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, 0, 0, -1, 1, 1, 0]]
[[0, 1, -1, 0, 1, -1, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 1, -1, -1, 0]]
[[0, 1, -1, 1, -1, 1, -1, 0], [1, 0, 0, -1, 1, -1, 1, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [1, -1, 0, 0, 0, 1, -1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [1, -1, 0, 1, -1, 0, 1, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 1, -1, 1, -1, 0], [1, 0, 0, -1, 1, -1, 1, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [1, -1, 1, 0, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 1, -1, 1, -1, 0], [1, 0, 0, -1, 1, -1, 1, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [1, -1, 0, 0, 1, 0, -1, 0], [-1, 1, -1, 1, 0, -1, 1, 0], [1, -1, 1, 0, -1, 0, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 1, -1, 1, -1, 0], [1, 0, 0, -1, 1, -1, 1, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [1, -1, 0, 0, 0, 1, 0, 0], [-1, 1, 0, 0, 0, -1, 1, 0], [1, -1, 0, 1, -1, 0, 0, 0], [-1, 1, -1, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 1, -1, 1, -1, 0], [1, 0, 0, -1, 1, -1, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 1, -1], [1, -1, 1, 0, 0, 0, -1, -1], [-1, 1, -1, 0, 1, -1, 0, 1], [0, 0, 0, 1, -1, -1, 1, 0]]
[[0, 1, -1, 1, -1, 1, -1, 0], [1, 0, 0, -1, 1, -1, 1, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [1, -1, 1, 0, 0, 0, -1, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 1, -1, 0, 0, 0, -1], [0, 0, 0, -1, 1, 1, -1, 0]]
[[0, 1, -1, 1, -1, 1, -1, 0], [1, 0, 0, -1, 1, -1, 1, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, -1, 0, 0, -1, 1, 0, 1], [-1, 1, 1, -1, 0, 0, 0, -1], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [0, 0, 0, 1, -1, -1, 1, 0]]
[[0, 1, -1, 1, -1, 1, -1, 0], [1, 0, 0, -1, 1, -1, 1, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 1, 1], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 1, 0, 0, 1, -1, 0, -1], [0, 0, 0, -1, 1, 1, -1, 0]]
[[0, 1, -1, 1, -1, 1, -1, 0], [1, 0, 0, -1, 1, -1, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 1, 0, -1, 0, 0, 0, 1], [0, 0, 0, 1, -1, -1, 1, 0]]
[[0, 1, -1, 1, -1, 1, -1, 0], [1, 0, 0, -1, 1, -1, 1, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, -1, 1, 0, -1, 1, 0, -1], [-1, 1, 0, -1, 0, 0, 0, 1], [1, -1, -1, 1, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [0, 0, 0, -1, 1, 1, -1, 0]]
[[0, 1, -1, 1, -1, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 1, -1, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [1, 0, -1, 0, 1, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 1, -1, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [1, 0, -1, 0, 1, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 1, -1, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 1, -1, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 1, 0], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, -1, 0, 0, 0, 1, 1], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 0, 0, -1, 1, 1, -1, 0]]
[[0, 1, -1, 1, -1, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, 0, -1, 0], [1, 0, -1, 0, 0, 0, 1, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [0, 0, 0, 1, -1, -1, 1, 0]]
[[0, 1, -1, 1, -1, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 0, 0, -1, 1, 1, -1, 0]]
[[0, 1, -1, 1, -1, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 0, 1, -1, -1, 1, 0]]
[[0, 1, -1, 1, -1, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 0, -1, 0, 0, 0, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 0, -1, 1, 1, -1, 0]]
[[0, 1, -1, 1, -1, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [1, 0, -1, 0, 1, -1, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [1, 0, 1, -1, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 1, -1, -1, 1, 0]]
[[0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 0, -1, 1, 0, -1, 1], [0, 1, -1, 0, 0, 0, 1, 0], [1, -1, 1, 0, 0, 0, 0, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, -1, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 0, 1, 0]]
[[0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 1, -1, 0, 1, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, -1, 0], [1, 0, 0, 0, 0, 0, 1, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [0, -1, 1, 0, -1, 0, 1, 0]]
[[0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 1, 0, -1, 0, 1, 0]]
[[0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 1, 0, -1, 1, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [0, -1, 1, 0, -1, 0, 1, 0]]
[[0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 0, -1, 1, 0, -1, 1], [0, 1, -1, 0, 0, 0, 1, 0], [1, -1, 1, 0, 0, 0, -1, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, -1, 0, 0, 1], [0, -1, 1, 0, -1, 0, 1, 0]]
[[0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 1, -1, 0, 1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, -1, 0], [1, 0, 0, 0, 0, 0, 0, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 0, 1, 0]]
[[0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 1, -1, -1, 1, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, -1, 0], [1, -1, 0, 0, 0, 0, 1, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, -1, 1], [0, 1, -1, 0, 0, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, 0, -1, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 1, 0, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 1, -1, 0, 1, -1], [0, -1, 1, 0, 0, 0, -1, 0], [1, 0, -1, 0, 0, 0, 0, 1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, 0, -1, 0]]
[[0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 1, -1, 1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 1, 0], [1, -1, 0, 0, 0, 0, -1, 1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [0, 1, -1, 0, 1, 0, -1, 0]]
[[0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, -1, 1, 0, 0, 0, 1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 1, 0, 0, 0, 0, -1], [0, 1, -1, 0, 1, 0, -1, 0]]
[[0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 0, 0, 1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, 1, -1, 0, 1, 0, -1, 0]]
[[0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 1, -1, 0, 1, -1], [0, -1, 1, 0, 0, 0, -1, 0], [1, 0, -1, 0, 0, 0, 1, 1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 1, -1, 1, 0, 0, -1], [0, 1, -1, 0, 1, 0, -1, 0]]
[[0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 1, -1, 1, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 1, 0], [1, -1, 0, 0, 0, 0, 0, 1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [0, 1, -1, 0, 1, 0, -1, 0]]
[[0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 1, 0, 1, -1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, 0, -1, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 1, -1, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, -1, 1, 1, -1, 0], [0, 0, 0, 1, -1, 0, 1, -1], [0, -1, 1, 0, 0, 0, -1, 0], [1, 1, -1, 0, 0, 0, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 0, 1, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 1, -1, 0, 0, -1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, -1, 1, -1, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [0, -1, 0, 1, 0, 0, -1, 0]]
[[0, 0, 1, -1, 0, 0, -1, 0], [0, 0, 0, 0, 1, 0, 0, -1], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 1, -1, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 1, 0, -1, 1, 0, -1], [0, -1, 0, 1, 0, 0, -1, 0]]
[[0, 0, 1, -1, 0, 0, -1, 0], [0, 0, 0, 0, 1, -1, 1, -1], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 1, -1, 0, 0, 1, -1, 0], [0, -1, 1, -1, 1, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [0, -1, 0, 1, 0, 0, -1, 0]]
[[0, 0, 1, -1, 0, 0, -1, 0], [0, 0, 0, 1, -1, 1, 0, -1], [1, 0, 0, -1, 1, -1, 1, 0], [-1, 1, -1, 0, 0, 1, -1, 1], [0, -1, 1, 0, 0, -1, 1, 0], [0, 1, -1, 1, -1, 0, 0, 0], [-1, 0, 1, -1, 1, 0, 0, -1], [0, -1, 0, 1, 0, 0, -1, 0]]
[[0, 0, 1, -1, 0, 0, -1, 0], [0, 0, 0, 1, -1, 0, 1, -1], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [0, -1, 0, 1, 0, 0, -1, 0]]
[[0, 0, 1, -1, 0, 0, -1, 0], [0, 0, 0, 1, 0, -1, 1, -1], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 1, -1, 0, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 1, -1, 1, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [0, -1, 0, 1, 0, 0, -1, 0]]
[[0, 0, 1, -1, 0, 0, -1, 0], [0, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 1, -1, 0, 0, -1, 0], [0, 0, -1, 1, 0, -1, 1, 1], [1, -1, 0, 0, 0, 1, -1, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 1, -1, 1, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [0, 1, 0, -1, 0, 0, 1, 0]]
[[0, 0, 1, -1, 0, 0, -1, 0], [0, 0, -1, 1, -1, 0, 1, 1], [1, -1, 0, 0, 1, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [0, -1, 1, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, -1, 0, 1, -1, 0, 1], [0, 1, 0, -1, 0, 0, 1, 0]]
[[0, 0, 1, -1, 0, 0, -1, 0], [0, 0, -1, 1, -1, 1, 0, 1], [1, -1, 0, 0, 1, -1, 0, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [0, -1, 1, 0, 0, -1, 1, 0], [0, 1, -1, 1, -1, 0, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 1, 0, -1, 0, 0, 1, 0]]
[[0, 0, 1, -1, 0, 0, -1, 0], [0, 0, -1, 0, 1, -1, 1, 1], [1, -1, 0, 1, -1, 1, -1, 0], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 1, -1, 0, 0, 1, -1, 0], [0, -1, 1, -1, 1, 0, 0, 0], [-1, 1, -1, 1, -1, 0, 0, 1], [0, 1, 0, -1, 0, 0, 1, 0]]
[[0, 0, 1, -1, 0, 0, -1, 0], [0, 0, -1, 0, 1, 0, 0, 1], [1, -1, 0, 1, -1, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 1, 0, -1, 0, 0, 1, 0]]
[[0, 0, 1, -1, 0, 0, -1, 0], [0, 0, -1, 0, 0, 1, 0, 1], [1, -1, 0, 1, 0, -1, 0, 0], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, -1, 1, -1, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 1, 0, -1, 0, 0, 1, 0]]
[[0, 0, 1, -1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 1, -1, 1, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 1, -1, 0, 0, -1, 0], [0, 0, -1, 1, 0, 1, -1, 0], [1, -1, 0, 0, 0, -1, 1, 1], [-1, 1, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, -1, 1, -1, 0, 0, 0], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 1, -1, 0, 0, -1, 0], [0, 0, 0, 0, -1, 1, 1, 0], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 0], [0, -1, 1, 0, 0, -1, 1, 0], [0, 1, -1, 1, -1, 0, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 1, -1, 0, 0, -1, 0], [0, 0, -1, 1, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 1, -1, 0, 0, -1, 0], [0, 0, -1, 1, 1, -1, 0, 0], [1, -1, 0, 0, -1, 1, 0, 1], [-1, 1, 0, 0, 0, -1, 1, 0], [0, 1, -1, 0, 0, 1, -1, 0], [0, -1, 1, -1, 1, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 1, -1, 0, 0, -1, 0], [0, 0, 0, -1, 1, 0, 1, 0], [1, 0, 0, 1, -1, 0, 0, -1], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 1, -1, 0, 0, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 0, 0, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, -1, 1, 0, 0, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0]]
[[0, 1, -1, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 1, 0, -1, 1, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0]]
[[0, 1, -1, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, -1, 0, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0]]
[[0, 1, -1, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, -1, 0, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 1, 0, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0]]
[[0, 1, -1, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 0, 0, -1, 1, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0]]
[[0, 1, -1, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0]]
[[0, 1, -1, 0, 0, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 0, 0, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 0, 0, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, -1, 0, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 0, 0, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 0, 0, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0]]
[[0, 1, -1, 0, 0, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, 0, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, -1, 0, 1, -1, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0]]
[[0, 1, -1, 0, 0, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0]]
[[0, 1, -1, 0, 0, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, -1, 0, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0]]
[[0, 1, -1, 0, 0, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0]]
[[0, 1, -1, 0, 0, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0]]
[[0, 1, 0, -1, 0, 1, -1, 0], [1, 0, -1, 1, 0, -1, 1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, 0, -1, 0, 1, -1, 0], [1, 0, -1, 1, 0, -1, 1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 0, -1, 0], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 1, -1, 0, 0, -1], [0, 0, -1, 1, 0, 1, -1, 0]]
[[0, 1, 0, -1, 0, 1, -1, 0], [1, 0, -1, 1, 0, -1, 1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [0, 0, -1, 1, 0, 1, -1, 0]]
[[0, 1, 0, -1, 0, 1, -1, 0], [1, 0, -1, 1, 0, -1, 1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 1, 0, 0, 1, -1, 0, -1], [0, 0, -1, 1, 0, 1, -1, 0]]
[[0, 1, 0, -1, 0, 1, -1, 0], [1, 0, -1, 1, 0, -1, 1, 0], [0, -1, 0, 0, 0, 1, -1, 1], [-1, 1, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 0, 0, -1, 0], [1, -1, 1, -1, 0, 0, 1, 0], [-1, 1, -1, 1, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, 0, -1, 0, 1, -1, 0], [1, 0, -1, 1, 0, -1, 1, 0], [0, -1, 0, 0, 0, 1, -1, 1], [-1, 1, 0, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, -1, 1, 0, -1, 0, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, 0, -1, 0, 1, -1, 0], [1, 0, -1, 1, 0, -1, 1, 0], [0, -1, 0, 0, 0, 1, -1, 1], [-1, 1, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0], [1, -1, 1, -1, 0, 0, 0, 0], [-1, 1, -1, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, 0, -1, 0, 1, -1, 0], [1, 0, -1, 1, 0, -1, 1, 0], [0, -1, 0, 0, 0, 1, -1, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, 1, 0], [1, -1, 1, 0, 0, 0, -1, -1], [-1, 1, -1, 0, 1, -1, 0, 1], [0, 0, 1, -1, 0, -1, 1, 0]]
[[0, 1, 0, -1, 0, 1, -1, 0], [1, 0, -1, 1, 0, -1, 1, 0], [0, -1, 0, 0, 0, 1, -1, 1], [-1, 1, 0, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [1, -1, 1, -1, 1, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [0, 0, 1, -1, 0, -1, 1, 0]]
[[0, 1, 0, -1, 0, 1, -1, 0], [1, 0, -1, 1, 0, -1, 1, 0], [0, -1, 0, 0, 0, 1, -1, 1], [-1, 1, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 0, -1, 0], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 1, -1, 1, -1, 0, 0, 1], [0, 0, 1, -1, 0, -1, 1, 0]]
[[0, 1, 0, -1, 0, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, 0, -1, 0, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 0, 1, -1, 0, -1, 1, 0]]
[[0, 1, 0, -1, 0, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 1, -1, 0, -1, 1, 0]]
[[0, 1, 0, -1, 0, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 1, -1, 0, -1, 1, 0]]
[[0, 1, 0, -1, 0, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, -1, 1, -1], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 0, 0, 1, 0], [1, 0, -1, 1, 0, 0, -1, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, 0, -1, 0, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, -1, 1, -1], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, 0, -1, 0, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, -1, 1, -1], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0], [1, 0, -1, 1, 0, 0, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, 0, -1, 0, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, -1, 1, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 0, -1, 0], [1, 0, -1, 0, 0, 0, 1, 1], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 0, -1, 1, 0, 1, -1, 0]]
[[0, 1, 0, -1, 0, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, -1, 1, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, -1, 1, -1, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 0, -1, 1, 0, 1, -1, 0]]
[[0, 1, 0, -1, 0, 1, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, -1, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, 0, 1, 0], [1, 0, -1, 0, 0, 0, 0, 1], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 0, -1, 1, 0, 1, -1, 0]]
[[0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, -1, 0, 1, -1, 1], [0, 1, -1, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, -1, 1, -1, 1, 0, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0]]
[[0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 1, -1, 1, -1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 1, -1, 0], [0, 1, 0, -1, 0, 0, 1, 0], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0]]
[[0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 0, 1, 0], [1, -1, 1, 0, 0, 0, -1, -1], [-1, 1, -1, 0, 1, -1, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0]]
[[0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 1, 0, -1, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, 0, -1, 0], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0]]
[[0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, -1, 0, 1, -1, 1], [0, 1, -1, 0, 1, -1, 1, 0], [0, -1, 0, 1, 0, 0, -1, 0], [1, 0, 1, -1, 0, 0, 0, -1], [-1, 1, -1, 1, -1, 0, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0]]
[[0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 1, -1, 0, 0, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [-1, 1, 0, -1, 0, 0, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0]]
[[0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 1, -1, 0, -1, 1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, -1, 0, 1, -1, 0, 1, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 0, -1, 0, 1, -1, 1], [0, 1, -1, 0, 1, -1, 1, 0], [0, -1, 0, 1, 0, 0, -1, 0], [1, -1, 1, -1, 0, 0, 1, 0], [-1, 1, -1, 1, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, -1, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 1, 0, -1, 1, -1], [0, -1, 1, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, -1, 1, -1, 0, 0, 1], [-1, 1, 1, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0]]
[[0, 0, 0, 0, 0, 1, -1, 0], [0, 0, -1, 1, -1, 0, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, -1, 1, 0], [0, -1, 0, 1, 0, 0, -1, 0], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 1, 0, 1, -1, 0, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0]]
[[0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, 0, -1, 0], [1, 0, -1, 0, 0, 0, 1, 1], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0]]
[[0, 0, 0, 0, 0, 1, -1, 0], [0, 0, -1, 0, 1, -1, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 0, 1, 0], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 1, 0, 0, 1, -1, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0]]
[[0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, -1, 1, -1, 0, 1], [0, 0, 0, 1, 0, -1, 1, -1], [0, -1, 1, 0, -1, 1, -1, 0], [0, 1, 0, -1, 0, 0, 1, 0], [1, -1, -1, 1, 0, 0, 0, 1], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0]]
[[0, 0, 0, 0, 0, 1, -1, 0], [0, 0, -1, 1, 0, -1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0]]
[[0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, -1, 1, 0, -1, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 0, 1, -1, 0], [0, 0, -1, 1, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 1, 0, -1, 1, -1], [0, -1, 1, 0, -1, 1, -1, 0], [0, 1, 0, -1, 0, 0, 1, 0], [1, 0, -1, 1, 0, 0, -1, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, 0, -1, 0], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 1, -1, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [1, -1, 0, 0, 0, 1, -1, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 1, -1, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 1, -1, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [1, -1, 1, 0, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 1, -1, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [1, -1, 0, 0, 1, -1, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [0, 0, 1, -1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 1, -1, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 1, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 1, -1, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [1, -1, 0, 0, 0, -1, 1, 1], [-1, 1, 0, 0, 0, 0, 1, -1], [0, 0, 1, -1, 0, 0, -1, 0], [0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0]]
[[0, 1, -1, 1, -1, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [1, -1, 1, 0, 0, 0, -1, -1], [-1, 1, -1, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 1, -1, -1, 1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0]]
[[0, 1, -1, 1, -1, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [1, -1, 0, 0, -1, 1, 0, 1], [-1, 1, 1, -1, 0, 0, 0, -1], [0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 1, -1, 0, 0, 0]]
[[0, 1, -1, 1, -1, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [1, -1, 1, 0, 0, -1, 1, -1], [-1, 1, -1, 0, 0, 0, 1, 1], [0, 0, 1, -1, 0, 0, -1, 0], [0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0]]
[[0, 1, -1, 1, -1, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 1, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 1, -1, -1, 1, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0]]
[[0, 1, -1, 1, -1, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, -1, 1, 0, -1, 1, 0, -1], [-1, 1, 0, -1, 0, 0, 0, 1], [0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, -1, 1, 0, 0, 0]]
[[0, 1, -1, 1, -1, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 1, -1, 0, 0, -1, 0], [0, 0, -1, 1, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 1, -1, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [1, 0, -1, 0, 1, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 1, -1, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 1, -1, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 1, -1, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 1, -1, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 1, 0], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 1, -1, -1, 1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0]]
[[0, 1, -1, 1, -1, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, 0, -1, 0], [1, 0, -1, 0, 0, 0, 1, 1], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0]]
[[0, 1, -1, 1, -1, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [0, 0, 1, -1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, -1, 1, 0, 0, 0]]
[[0, 1, -1, 1, -1, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, -1, 1, 0], [1, 0, -1, 0, 0, 1, -1, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 1, -1, -1, 1, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0]]
[[0, 1, -1, 1, -1, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0]]
[[0, 1, -1, 1, -1, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [1, 0, -1, 0, 1, -1, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 1, -1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 1, -1, 0, 0, 0]]
[[0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -1, 1, -1, -1], [1, 0, 0, 0, 0, -1, 1, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, -1, 1], [0, 1, -1, 0, 0, 0, 1, 0], [0, -1, 1, 0, -1, 1, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0]]
[[0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, 0, -1, -1], [1, 0, 0, 0, -1, 0, 1, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 1, 0, -1, 1, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0]]
[[0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, -1, 0, -1], [1, 0, 0, 0, -1, 1, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 0, 0, 1, 0, 0, 0]]
[[0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -1, 1, 0, -1], [1, 0, 0, 0, 0, -1, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [0, 1, -1, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 0, 0, 1, 0, 0, 0]]
[[0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -1, 0, 1, -1], [1, 0, 0, 0, 0, 0, -1, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, -1, 0, 1, -1, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0]]
[[0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, -1, 1, -1], [1, 0, 0, 0, -1, 1, -1, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 1, 1], [0, -1, 1, 0, 0, 0, -1, 0], [0, 1, -1, 0, 1, -1, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0]]
[[0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -1, -1, 1, 0], [1, 0, 0, 0, 0, 1, -1, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 1, 0], [0, -1, 1, 0, 0, 0, -1, 0], [0, 1, -1, 0, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, 0, 0, 1, -1, 0, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -1, 0, -1, 0], [1, 0, 0, 0, 0, 0, 1, -1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 1, 0, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, -1, 1, 1], [1, -1, 0, 0, 0, 1, -1, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 1, -1], [0, -1, 1, 0, 0, 0, -1, 0], [0, 1, -1, 0, 1, -1, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0]]
[[0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, -1, 0, 1, 1], [1, -1, 0, 0, 1, 0, -1, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 1, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, -1, 0, 1, -1, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0]]
[[0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, -1, 1, 0, 1], [1, -1, 0, 0, 1, -1, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 1, 0, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, 0, 0, -1, 0, 0, 0]]
[[0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, -1, 0, 1], [1, -1, 0, 0, 0, 1, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, -1, 1, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, 0, 0, -1, 0, 0, 0]]
[[0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, -1, 1], [1, -1, 0, 0, 0, 0, 1, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 1, 0, -1, 1, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0]]
[[0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, -1, 1, -1, 1], [1, -1, 0, 0, 1, -1, 1, 0], [-2, 1, 0, 0, 0, 0, 0, 0], [1, -1, 1, 0, 0, 0, -1, -1], [0, 1, -1, 0, 0, 0, 1, 0], [0, -1, 1, 0, -1, 1, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0]]
[[0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 1, -1, 0], [1, -1, 0, 0, 0, -1, 1, 1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, -1, 0], [0, 1, -1, 0, 0, 0, 1, 0], [0, -1, 1, 0, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 1, -1, 0, 0], [1, -1, 0, 0, -1, 1, 0, 1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 1, -1, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 1, 0], [1, -1, 0, 0, 0, 0, -1, 1], [-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, -1, 0, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 0, -1, 1, -1, 0, 1], [0, 1, -1, 0, 0, 1, 0, 0], [1, -1, 1, 0, 0, -1, 1, -1], [-1, 1, -1, 1, -1, 0, 0, 1], [0, -1, 0, 0, 1, 0, 0, 0], [0, -1, 1, 0, -1, 1, 0, 0]]
[[0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 1, -1, 0, 1, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, -1, 0, 0], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 1, 0, -1, 0, 0, 0, 1], [0, -1, 0, 0, 1, 0, 0, 0], [0, -1, 1, 0, -1, 1, 0, 0]]
[[0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, -1, 1, -1, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 1, 0, -1, 1, 0, 0]]
[[0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 1, 0, -1, 1, 0, 0]]
[[0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, -1, 1, -1, 0, 1], [0, 1, -1, 0, 0, 1, 0, 0], [1, -1, 1, 0, 0, 0, -1, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [0, 1, 0, 0, -1, 0, 0, 0], [0, -1, 1, 0, -1, 1, 0, 0]]
[[0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 1, -1, 0, 0, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, -1, 0, 0], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 1, 0, 0, -1, 0, 0, 0], [0, -1, 1, 0, -1, 1, 0, 0]]
[[0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 1, -1, -1, 1, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, -1, 0, 0], [1, -1, 0, 0, 0, 1, 0, 0], [-1, 1, 0, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, -1, 0, 1], [0, 1, -1, 0, 0, 1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, -1, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 1, -1, 1, 0, -1], [0, -1, 1, 0, 0, -1, 0, 0], [1, 0, -1, 0, 0, 1, -1, 1], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 1, 0, 0, -1, 0, 0, 0], [0, 1, -1, 0, 1, -1, 0, 0]]
[[0, 0, 0, 0, 1, -1, 0, 0], [0, 0, -1, 1, -1, 0, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 1, 0, 0], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 1, 0, 0, -1, 0, 0, 0], [0, 1, -1, 0, 1, -1, 0, 0]]
[[0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, -1, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, -1, 0, 1, -1, 0, 0]]
[[0, 0, 0, 0, 1, -1, 0, 0], [0, 0, -1, 0, 0, 1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, -1, 0, 1, -1, 0, 0]]
[[0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 1, -1, 1, 0, -1], [0, -1, 1, 0, 0, -1, 0, 0], [1, 0, -1, 0, 0, 0, 1, 1], [-1, 1, 1, -1, 0, 0, 0, -1], [0, -1, 0, 0, 1, 0, 0, 0], [0, 1, -1, 0, 1, -1, 0, 0]]
[[0, 0, 0, 0, 1, -1, 0, 0], [0, 0, -1, 1, -1, 1, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 1, 0, 0], [1, -1, 0, 0, 0, -1, 1, 1], [-1, 1, 0, 1, -1, 0, 0, -1], [0, -1, 0, 0, 1, 0, 0, 0], [0, 1, -1, 0, 1, -1, 0, 0]]
[[0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, -1, 1, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, -1, 1, -1, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 1, -1, 0], [-1, 1, -1, 0, 1, 0, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 1, -1, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 1, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 1, -1, 1, 0, -1], [0, -1, 1, 0, 0, -1, 0, 0], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 1, -1, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 0, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, 0, -1, 0], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, 0, -1, 1, -1, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0], [0, -1, 0, 0, 1, -1, 0, 1], [-1, 1, 0, 0, -1, 0, 1, 0], [1, -1, 1, -1, 0, 1, -1, 0], [-1, 1, -1, 0, 1, 0, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, 0, -1, 1, -1, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0], [0, -1, 0, 0, 1, -1, 0, 1], [-1, 1, 0, 0, -1, 1, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [-1, 1, -1, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, 0, -1, 1, -1, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0], [0, -1, 0, 0, 1, -1, 0, 1], [-1, 1, 0, 0, -1, 1, -1, 0], [1, -1, 1, -1, 0, 0, 1, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, 0, -1, 1, -1, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0], [0, -1, 0, 0, 1, -1, 0, 1], [-1, 1, 0, 0, 0, 1, -1, -1], [1, -1, 1, 0, 0, -1, 1, -1], [-1, 1, -1, 1, -1, 0, 0, 1], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 1, -1, -1, 1, 0, 0]]
[[0, 1, 0, -1, 1, -1, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0], [0, -1, 0, 0, 1, -1, 0, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, -1, -1, 1, 0, 0]]
[[0, 1, 0, -1, 1, -1, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0], [0, -1, 0, 0, 1, -1, 0, 1], [-1, 1, 0, 0, 0, 0, 1, -1], [1, -1, 1, 0, 0, 0, -1, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -1, -1, 1, 0, 0]]
[[0, 1, 0, -1, 1, -1, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 1, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, 0, -1, 1, -1, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 1, 1], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, -1, 1, 1, -1, 0, 0]]
[[0, 1, 0, -1, 1, -1, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 1, 1, -1, 0, 0]]
[[0, 1, 0, -1, 1, -1, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 1, -1, 1], [1, -1, 0, 0, 0, -1, 1, 1], [-1, 1, 0, 1, -1, 0, 0, -1], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 1, 1, -1, 0, 0]]
[[0, 1, 0, -1, 1, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 1, 0, -1], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, -1, 1, 0, -1, 1, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, 0, -1, 1, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 1, 0, -1], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, 0, -1, 1, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 1, 0, -1], [-1, 0, 0, 0, 1, -1, 1, 0], [1, 0, -1, 1, 0, 0, -1, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, 0, -1, 1, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 1, 0, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 0, -1, 0, 0, 1, -1, 1], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, -1, 1, 1, -1, 0, 0]]
[[0, 1, 0, -1, 1, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 1, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 0, -1, 0, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 1, 1, -1, 0, 0]]
[[0, 1, 0, -1, 1, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 1, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, -1, 0, 0, 0, 1, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 1, 1, -1, 0, 0]]
[[0, 1, 0, -1, 1, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, -1, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, 0, -1, 1, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 1, -1, -1, 1, 0, 0]]
[[0, 1, 0, -1, 1, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, -1, -1, 1, 0, 0]]
[[0, 1, 0, -1, 1, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, -1, 1, -1], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -1, -1, 1, 0, 0]]
[[0, 1, -1, 0, 0, 1, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, -1, 0, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 0, 0, 1, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 0, 0, 1, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [1, -1, 1, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 0, 0, 1, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 0, 0, 1, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, -1, 1, -1, 1, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 0, 0, -1, 2, 0]]
[[0, 1, -1, 0, 0, 1, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, 0, 0, 1, -2, 0]]
[[0, 1, -1, 0, 0, 1, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 0, 0, -1, 2, 0]]
[[0, 1, -1, 0, 0, 1, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [1, -1, -1, 1, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, 0, 0, 1, -2, 0]]
[[0, 1, -1, 0, 0, 1, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [1, -1, 1, 0, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 0, 0, -1, 2, 0]]
[[0, 1, -1, 0, 0, 1, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, 0, 0, 1, -2, 0]]
[[0, 1, -1, 0, 0, 1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 0, 0, 1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 0, 0, 1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 0, 0, 1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 0, 0, 1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, -1, 1, -1, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, 0, 0, 1, -2, 0]]
[[0, 1, -1, 0, 0, 1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, 0, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 0, 0, -1, 2, 0]]
[[0, 1, -1, 0, 0, 1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, 0, 0, 1, -2, 0]]
[[0, 1, -1, 0, 0, 1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 0, 0, -1, 2, 0]]
[[0, 1, -1, 0, 0, 1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, 0, 0, 1, -2, 0]]
[[0, 1, -1, 0, 0, 1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 0, 0, -1, 2, 0]]
[[0, 1, -1, 1, 0, -1, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [1, -1, 0, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 1, -1, 0, 1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 1, 0, -1, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [1, -1, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 1, 0, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 1, 0, -1, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [1, -1, 1, 0, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 1, 0, -1, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [1, -1, 0, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 1, 0, -1, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [1, -1, 1, 0, 0, 0, -1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [-1, 1, 0, 0, 0, 0, 0, -1], [0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0]]
[[0, 1, -1, 1, 0, -1, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, -1, 0, 0, 0, -1, 1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [-1, 1, 0, -1, 0, 0, 0, 1], [0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0]]
[[0, 1, -1, 1, 0, -1, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [-1, 1, -1, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 1, -2, 1, 0, 0]]
[[0, 1, -1, 1, 0, -1, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [1, -1, 0, 0, 0, 0, -1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [-1, 1, -1, 0, 0, 0, 0, 1], [0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0]]
[[0, 1, -1, 1, 0, -1, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [1, -1, 1, 0, 0, -1, 1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [-1, 1, 1, -1, 0, 0, 0, -1], [0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0]]
[[0, 1, -1, 1, 0, -1, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [1, -1, 1, 0, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [-1, 1, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, -1, 2, -1, 0, 0]]
[[0, 1, -1, 1, 0, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 1, 0, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 1, 0, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [1, 0, -1, 0, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, -1, 1, 0, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [1, 0, 0, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, -1, 1, 0, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, 0, -1, 0], [1, 0, -1, 0, 0, 0, 1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0]]
[[0, 1, -1, 1, 0, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [1, 0, 0, 0, 0, 1, -1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0]]
[[0, 1, -1, 1, 0, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, -1, 2, -1, 0, 0]]
[[0, 1, -1, 1, 0, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, -1, 0], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0]]
[[0, 1, -1, 1, 0, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, -1, 1, 0], [1, 0, -1, 0, 0, 1, -1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [-1, 0, -1, 1, 0, 0, 0, 1], [0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0]]
[[0, 1, -1, 1, 0, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 1, -2, 1, 0, 0]]
[[0, 1, 0, -1, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, 0, -1, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0]]
[[0, 1, 0, -1, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 1, 0, 0, 0, 0]]
[[0, 1, 0, -1, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 1, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0]]
[[0, 1, 0, -1, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, 0, -1, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, 0, -1, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, 0, -1, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0]]
[[0, 1, 0, -1, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, -1, 0, 0, 0, 0]]
[[0, 1, 0, -1, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0]]
[[0, 1, 0, -1, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 1, 0, -1, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0]]
[[0, 1, 0, -1, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, -1, 0, 0, 0, 0]]
[[0, 1, 0, -1, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0]]
[[0, 1, 0, -1, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, 0, -1, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, 0, -1, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 1, 0, -1, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0]]
[[0, 1, 0, -1, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 1, 0, 0, 0, 0]]
[[0, 1, 0, -1, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 1, 0, 0, -1], [0, -1, 0, 1, -1, 0, 0, 1], [0, -1, 1, -1, 1, -1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 0, 1, -1, 1, 0, 0], [0, -1, 1, -1, 1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1], [0, -1, 0, 1, 0, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, -1, 0, 0, 1], [0, -1, 0, 0, 1, 0, 0, 0], [0, -1, 1, 0, -1, 1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 0, 0, 1, -1, 0, 1], [0, -1, 1, 0, -1, 0, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, 0, 0, -1], [0, -1, 0, 0, 0, 0, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, -1, 0, 0, 1], [0, -1, 1, -1, 1, 0, 0, 0], [0, -1, 0, 1, -1, 1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, 0, 0, -1], [0, -1, 1, -1, 0, 0, 0, 1], [0, -1, 0, 1, 0, -1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 1, 0, -1, 1, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 1, -1, 0, 0, 1, -1], [0, -1, 0, 1, 0, 0, 0, 0], [0, 1, -1, -1, 1, 0, 0, 1], [0, 1, -1, 1, -1, 0, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, -1, 1], [0, -1, 1, 0, 0, 0, 1, -1], [0, 1, -1, 0, -1, 1, 0, 1], [0, 1, -1, 0, 1, -1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 1, -1, 0, 0, 0, 0, 1], [0, 1, -1, 0, 0, 0, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, -1, 1, 1, -1, 0, 0, -1], [0, 1, 0, -1, 0, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 1, -1, 0, 0, 1, -1], [0, -1, 0, 1, 0, 0, -1, 0], [0, 1, 0, -1, 1, -1, 0, 0], [0, 1, -1, 1, -1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, -1, 1], [0, -1, 1, 0, 0, 0, 0, -1], [0, 1, 0, 0, -1, 0, 0, 0], [0, 1, -1, 0, 1, -1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 1, -1, 1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 1, 0, -1, 0, 0, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 1, -1, 1, 0, -1, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 0, -1, 1, 1, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 1, -1], [0, -1, 1, 0, 0, 0, -1, 0], [0, 1, -1, 0, 1, -1, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, -1, 1, 0, 0, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 1, -1, 0, 0, 0], [0, 1, 0, -1, 1, -1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 1, -1, 0, 1, 0, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 0, 0, 1, 0, 1], [0, 1, -1, 1, -1, 0, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, -1, 0, 0, 1, 0, 1], [0, 1, -1, 0, 1, -1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, -1, 0, 0, 1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, -1, 1, 0, -1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 1, -1, 0, 1, 0, -1], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 1, 0, 0, -1, 0, -1], [0, 1, -1, 1, -1, 1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, 0, 0, -1, 0, -1], [0, 1, -1, 0, 1, 0, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 0, 0, 1, 0, 1], [0, 1, 0, -1, 0, 0, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 1, 0, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, 0, 0, -1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 1, 0, 0, -1, 0, -1], [0, 1, 0, -1, 0, 1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, 0, -1, 1, -1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 0, 0, -1, 0, 1, 1], [0, 1, 0, 0, 0, 0, -1, -1], [0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 1, -1, 0, 1, 0, -1], [0, -1, 1, -1, 1, 0, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 0, -1, 1, -1, 1, 1], [0, 1, -1, 0, 0, 1, -1, 0], [0, 0, 1, 0, 0, -1, 0, -1], [0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 1, -1, 0, 1, 0, -1], [0, -1, 1, 0, -1, 1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 0, -1, 0, 0, 1, 1], [0, 1, -1, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 1, -1, 0, 1, 0, -1], [0, -1, 1, 0, 0, 0, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 0, -1, 0, 1, 0, 1], [0, 1, -1, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -1, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 1, 0, 0, -1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 0, 0, 0, -1, 0, 1], [0, 1, 0, 0, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 1, -1, 0, 1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 0, 0, -1, 0, 0, 1], [0, 1, 0, 0, 0, 0, 0, -1], [0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 1, -1, 1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 0, 0, -1, 1, -1, 1], [0, 1, 0, 0, 0, -1, 1, -1], [0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 1, -1, 1, 0, -1, -1], [0, 0, -1, 1, 0, -1, 0, 1], [0, -1, 1, -1, 1, -1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 0, -1, 1, -1, 0, 1], [0, 1, -1, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, -1, 0, -1], [0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 1, 0, -1, 1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 0, -1, 1, 0, -1, 1], [0, 1, -1, 0, 0, 0, 1, 0], [0, 0, 1, 0, 0, -1, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, -1, 1, 0, -1, 0, 1], [0, -1, 1, 0, -1, 0, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 0, -1, 0, 1, -1, 1], [0, 1, -1, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -1, 1, 0, -1, -1], [0, 0, -1, 1, 0, -1, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [0, -1, 1, 0, 0, 0, 1, -1], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [0, 1, -1, 1, -1, 0, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, -1, 1, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [0, 1, -1, 0, 0, 0, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [0, 1, -1, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, -1, 0, 0, 1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, 0, -1, 0, 1], [0, -1, 1, 0, 0, 0, 0, -1], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, -1, 1, -1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [0, -1, 1, 0, 0, 1, -1, -1], [0, 1, -1, -1, 1, 0, 0, 1], [0, 0, 1, 0, -1, 0, 0, -1], [0, 1, -1, 1, -1, 1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, 0, -1, 0], [0, 1, -1, 0, 0, 0, 0, 1], [0, 0, 1, 0, -1, 0, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [0, -1, 1, 0, 0, -1, 1, 0], [0, 1, -1, 1, -1, 0, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [0, 1, 0, -1, 0, 0, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [0, -1, 1, 0, 0, 0, -1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 0, 0, -1], [0, 1, 0, -1, 0, 1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, 0, 1, 0, -1], [0, -1, 1, 0, 0, -1, 0, 0], [0, 1, -1, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, 0, -1, 0, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, 0, 0, -1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0], [0, 1, 0, 0, 0, 0, -1, -1], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 1, -1, 1, 0, -1], [0, -1, 1, 0, -1, 1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 0, 1, 0], [0, 1, 0, -1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -1, 1, 0, -1], [0, -1, 1, 0, 0, 0, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 1, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 1, 0, 0, -1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 1, -1, 0], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, -1, 1, -1, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, -1, 0], [0, 1, 0, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 1, -1, 0, 1], [0, -1, 1, 0, -1, 0, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, -1, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 1, 0, -1, 1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 1, 0, 0, -1, 0, 0, 0], [0, -1, 0, 0, 0, 0, 1, 1], [0, 1, -1, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -1, 1, 0, -1], [0, -1, 0, 1, 0, 0, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 1, 0, 0, -1, 0, 0, 0], [0, -1, 0, 0, 1, -1, 0, 1], [0, 1, -1, 1, 0, 0, 0, -1], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 0, 1, -1, 1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 1, 0, 0, -1, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [0, 1, -1, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 0, 1, 0, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 1, 0, 0, -1, 0, 0, 0], [0, -1, 0, 0, 0, 1, -1, 1], [0, 1, -1, 0, 0, 0, 1, 0], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, -1, 1, -1, 0, 1], [0, -1, 0, 1, 0, -1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 0, 0, 1, -1, 1, -1, -1], [0, -1, 1, 0, 0, -1, 1, 0], [0, 1, -1, 0, 0, 0, -1, 1], [0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 1, -1, 1, 0, 1], [0, 1, -1, 0, 1, -1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 0, 0, 1, 0, 0, -1, -1], [0, -1, 1, 0, -1, 0, 1, 0], [0, 1, 0, -1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 1, -1, 1, 0, 1], [0, 1, -1, 0, 0, 0, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 0, 0, 1, 0, -1, 0, -1], [0, -1, 1, 0, -1, 1, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, -1, 0, 0, 1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 0, 0, 1, -1, 1, 0, -1], [0, -1, 1, 0, 0, -1, 0, 0], [0, 1, -1, 0, 0, 0, 0, 1], [0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, -1, 0, 1, -1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 0, 0, 1, -1, 0, 1, -1], [0, -1, 1, 0, 0, 0, -1, 0], [0, 1, -1, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, -1, 1, -1, 0, -1], [0, 1, -1, 0, 1, 0, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 0, 0, 1, 0, -1, 1, -1], [0, -1, 1, 0, -1, 1, -1, 0], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, -1, 1, -1, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 0, 0, 1, -1, -1, 1, 0], [0, -1, 1, 0, 0, 1, -1, -1], [0, 1, -1, 0, 0, 0, 1, 0], [0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, -1, 1, -1, 0, -1], [0, 1, 0, -1, 0, 1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 0, 0, 1, -1, 0, 0, 0], [0, -1, 1, 0, 0, 0, 0, -1], [0, 1, -1, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, 0, -1, 0, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 1, 0, 1, -1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, 0, -1, 1, -1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 0, 0, 1, -1, 0, -1, 0], [0, -1, 1, 0, 0, 0, 1, -1], [0, 1, -1, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 1, -1, 1, 0, 1], [0, 1, 0, -1, 0, 0, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, 0, -1, 0, -1], [0, -1, 0, 0, 0, 0, 1, 1], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, -1], [0, -1, 1, -1, 1, 0, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, 0, -1, 0, -1], [0, -1, 0, 0, 0, 0, 0, 1], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 1, -1, 1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, 0, -1, 0, -1], [0, -1, 0, 0, 0, 1, -1, 1], [0, 1, 0, -1, 1, 0, 0, -1], [0, 0, 0, 0, -1, 0, 0, 1], [0, -1, 1, -1, 1, -1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, 0, -1, 0], [0, 1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, -1, 0, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, -1, 1, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, -1], [0, -1, 1, 0, 0, 0, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 1, 0, 0, -1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 1, 0, -1, 1, -1, 0, 0], [0, 0, -1, 0, 0, 1, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0], [0, 1, -1, 1, -1, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, -1], [0, -1, 0, 1, 0, 0, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 1, 0, -1, 1, -1, 0, 0], [0, 0, -1, 0, 0, 1, 0, 1], [0, -1, 1, 0, 0, 0, -1, 0], [0, 1, -1, 1, 0, 0, 0, -1], [0, 0, 0, 0, -1, 0, 0, 1], [0, -1, 0, 1, 0, -1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 1, 0, -1, 1, -1, 0, 0], [0, 0, -1, 0, 0, 1, 0, 1], [0, -1, 1, 0, 0, -1, 0, 0], [0, 1, -1, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 0, 1, 0, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 1, 0, -1, 1, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 1, -1, 0, 0, 0, 1], [0, 1, -1, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 0, 0, 1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, -1, 1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 1, 0, -1, 0, -1], [0, 1, -1, 1, -1, 1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, -1, 1, -1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, -1, 1, 0, -1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, -1, 0, 1, 0, 1], [0, 1, -1, 1, -1, 0, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, -1, 0, 1, 0, 1], [0, 1, -1, 0, 1, -1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, -1, 0, 1, 0, 1], [0, 1, -1, 0, 0, 0, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, -1, 0, 0, 1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 1, 0, -1, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 1, 0, -1, 0, -1], [0, 1, -1, 0, 1, 0, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, -1, 0, 1, -1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [0, -1, 1, -1, 1, -1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [0, -1, 1, -1, 1, 0, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 1, -1, 0, 1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [0, -1, 1, 0, -1, 1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [0, -1, 1, 0, -1, 0, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 1, 0, 0, -1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 0, 1, -1, 1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [0, -1, 0, 1, 0, -1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [0, -1, 0, 1, 0, 0, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 0, 0, 1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 1, -1, -1], [0, 0, 0, -1, 0, 0, 1, 1], [0, -1, 0, 1, 0, 0, -1, 0], [0, 1, 0, -1, 1, -1, 0, 0], [0, -1, 1, -1, 1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 1, -1, -1], [0, 0, 0, -1, 0, 0, 1, 1], [0, -1, 0, 1, 0, 0, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [0, -1, 1, -1, 1, 0, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 1, -1, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [0, 1, 0, -1, 0, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, 0, -1, -1], [0, -1, 0, 0, 0, 0, 1, 1], [0, 1, 0, 0, -1, 1, 0, -1], [0, -1, 1, 0, -1, 1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, 0, -1, -1], [0, -1, 0, 0, 0, 0, 0, 1], [0, 1, 0, 0, -1, 0, 0, 0], [0, -1, 1, 0, -1, 1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [0, -1, 1, 0, 0, 0, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 1, 0, -1, 0, 1, -1, 0], [0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 0, 1, 0, 0, -1, -1], [0, -1, 1, -1, 0, 0, 0, 1], [0, 1, -1, 1, -1, 0, 0, 0], [0, -1, 0, 1, -1, 1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 1, 0, -1, 0, 1, -1, 0], [0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 1, -1, 1, 0, -1, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 1, 0, -1, 0, 1, -1, 0], [0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 1, -1, 1, 0, 0, 0], [0, 1, -1, 1, 0, 0, 0, -1], [0, -1, 0, 1, 0, 0, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 1, 0, -1, 0, 1, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 0, 1, 1], [0, -1, 1, 0, 0, 0, -1, 0], [0, 1, -1, 0, 1, -1, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [0, -1, 0, 1, 0, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 1, -1, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 0, 1, -1, 1, 0, 0], [0, 1, -1, 1, -1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 1, -1, 0, 1, -1, -1], [0, 0, -1, 0, 1, 0, 0, 1], [0, -1, 1, 1, -1, 0, 0, -1], [0, 1, -1, 1, -1, 1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 1, 0, -1, 0, 0, -1], [0, -1, 0, 0, 1, 0, 0, 0], [0, 1, -1, 0, 1, -1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 1, 0, 1, -1, 0, -1], [0, 1, -1, 0, 1, 0, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [0, -1, 1, 0, 0, 0, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, 0, -1, 0, 1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 1, 0, -1, 0, 0, -1], [0, -1, 1, -1, 1, 0, 0, 0], [0, 1, 0, -1, 1, -1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 1, 0, -1, 1, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 1, 0, 0, 0, 0, -1, -1], [0, -1, 0, 0, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, -1, 0, 0, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 1, 0, 0, 0, 0, -1, -1], [0, -1, 0, 0, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 1, -1, 0, 0, 0, 0, 1], [0, 0, -1, 1, 0, 0, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 1, 0, 0, 0, 0, -1, -1], [0, -1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, -1, 0, -1, 1, 0, 1], [0, 0, -1, 1, 0, 0, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 1, 0, 0, 0, 0, -1, -1], [0, -1, 0, 0, 0, 1, -1, 1], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, 1, -1, -1, 1, 0, 0, 1], [0, 0, -1, 1, 0, 0, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, 0, -1, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 1, -1, -1], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [0, 0, 1, -1, 0, 0, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, 0, 0, -1, 1, 0, -1], [0, 0, 1, -1, 0, 0, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [0, 0, 1, -1, 0, 0, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 1, -1, 0, 1, 0, -1, 0], [0, -1, 1, 0, 0, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [0, -1, 1, -1, 0, 0, 0, 1], [0, 0, 0, 0, 0, -1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 1, 0], [0, 1, -1, 0, 0, 0, -1, 1], [0, -1, 1, 0, 1, -1, 0, -1], [0, 0, 0, 0, 0, 1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 1, 0], [0, 1, 0, 0, 0, 0, -1, -1], [0, -1, 0, 0, 1, -1, 0, 1], [0, 0, 0, 0, 0, -1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 1, -1, 0, 0, -1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 1, -1, 0, 0, -1], [0, 0, 0, 0, 0, 1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 1, -1, 0, 0, -1, 0], [0, 1, -1, 1, 0, 0, 0, -1], [0, -1, 0, 1, -1, 0, 0, 1], [0, 0, 0, 0, 0, -1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, -1, 1, 0, 0, 1, 0], [0, 1, 0, -1, 0, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, -1, 1, -1, 1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, -1, 0], [0, 1, -1, 0, 0, 0, 1, 0], [0, -1, 1, 0, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, -1, 1, -1, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 1, -1, -1, 1, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, 0, 0, 0, 1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [0, 0, 0, 0, 1, 0, -1, -1], [0, 1, 0, 0, -1, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, -1, 0, 0, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, 0, 0, 0, -1, 1, -1], [0, -1, 0, 0, 0, 0, 0, 1], [0, 0, 1, -1, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 0, -1, 1, 0, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [0, 0, 0, 0, 1, -1, -1, 0], [0, 1, 0, 0, -1, 1, 0, -1], [0, -1, 1, -1, 0, 0, 0, 1], [0, 0, -1, 1, 0, 0, 0, 0], [0, 1, -1, 0, 0, 0, 0, 1], [0, 0, 0, -1, 1, 0, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [0, 0, 0, -1, 1, -1, 0, 1], [0, 1, -1, 0, 0, 1, 0, 0], [0, -1, 1, 0, 0, 0, -1, 0], [0, 0, -1, 1, 0, 0, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [0, 0, 0, -1, 1, 0, -1, 1], [0, 1, -1, 0, 0, 0, 1, 0], [0, -1, 1, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [0, 0, 0, -1, 0, 1, -1, 1], [0, 1, -1, 0, 1, -1, 1, 0], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 1, -1, 0, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 0, -1, 0], [0, 1, 0, 0, 0, 0, 0, -1], [0, -1, 0, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, -1, 0, -1, 1, 0, 1], [0, 0, 0, -1, 1, 0, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [0, 0, 0, -1, 1, 1, -1, 0], [0, 1, -1, 0, 0, -1, 1, 1], [0, -1, 1, 0, 0, 0, 0, -1], [0, 0, 1, -1, 0, 0, 0, 0], [0, 1, -1, 1, 0, 0, 0, -1], [0, 0, 0, 1, -1, 0, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 1, -1, 0, 0, 0, 0, 1], [0, -1, 1, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, 0, 0, -1, 1, 0, -1], [0, 0, 0, 1, -1, 0, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, -1, 0, -1, 1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 1, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 1, -1, 0, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 1, 0, 0, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -1, 1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, -1, 1, 0, 0, 0, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, -1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 0, 0, -1, 0], [0, 1, -1, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 1, 0, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0], [0, 1, -1, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 0, 1, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, 0, 0, -1, 0], [0, 1, 0, 0, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, 0, 0, 0, -1, 0], [0, 1, -1, 0, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, -1, 1, -1, 0, 0, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 0, 0, 1, 0], [0, 1, 0, 0, 0, 0, -1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, -1, 1, 1, -1, 0, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0], [0, 1, -1, 0, 0, 0, -1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, -1, 0, 1, -1, 0, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, -1, 1, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, 0, 0, 0, -1, 1, -1], [0, -1, 0, 1, -1, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 0, -1, 1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -1, 1, 0, 0, 0, -1], [0, -1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, -1, 1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, 1, -1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, 0, 0, 0, 0, -1, -1], [0, -1, 1, -1, 0, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, 0, -1, 1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, -1, 0, 0, 0, 1, 0], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [0, -1, 1, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, -1, 0, 0, 1, -1, 0], [0, -1, 1, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, -1, 0, 0, -1, 1, 1], [0, -1, 1, 1, -1, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 0, 1, -1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, -1, 0, 0, 0, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, 0, 1, -1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, -1, 1, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, -1, 1, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 2, -1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, -1, 1, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, -1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, -1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, -2, 1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, -1, 0, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, -1, 1, 0, -1, 0, 1, 0], [0, 1, -1, 0, 0, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, 0, -1, 1, 0], [0, 1, 0, 0, 0, 0, 0, -1], [0, -1, 1, -1, 0, 0, 0, 1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 0, 0, -1, 1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 0, -1], [0, 1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 1, -1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -1, 1, 0, 0, 0, -1], [0, -1, 0, 0, 0, 0, 0, 1], [0, 1, -1, 0, 0, 0, 0, 1], [0, 0, 0, 0, -1, 1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 0, 1, -1, 0], [0, 1, -1, 0, 0, 0, 1, 0], [0, -1, 0, 1, 0, 0, -1, 0], [0, 1, 0, -1, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, 0, 0, -1, 1, 0], [0, 1, -1, 0, 0, 1, 0, 0], [0, -1, 1, -1, 1, 0, -1, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 0, 1, 0], [0, -1, 1, 0, 0, 0, -1, 0], [0, 1, -1, 0, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, 1, -1, 0], [0, 1, 0, 0, 0, -1, 1, -1], [0, -1, 0, 1, -1, 0, 0, 1], [0, 1, -1, -1, 1, 0, 0, 1], [0, 0, 0, 0, -1, 1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 1, 0], [0, 1, -1, 0, 0, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 1, 0, 0, 0, -1], [0, 0, 0, 0, 1, -1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 0, 1, -1, 0], [0, 1, -1, 0, 0, -1, 1, 1], [0, -1, 1, 1, -1, 0, 0, -1], [0, 1, 0, -1, 1, 0, 0, -1], [0, 0, 0, 0, 1, -1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 0, 1, -1, 1, -1], [0, 1, 0, 0, -1, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 1, -1, 0, 1, 0, -1, 0], [0, -1, 1, 0, 0, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, 0, 0, -1, 1, 0, -1], [0, -1, 1, -1, 0, 0, 0, 1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 0, -1], [0, 0, 0, -1, 1, 1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, -1, 1, -1, 1, 1], [0, 1, -1, 0, 0, 1, -1, 0], [0, -1, 1, 0, 0, -1, 0, 0], [0, 1, -1, 1, -1, 0, 1, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, -1, 0, 0, 1, 1], [0, 1, -1, 0, 1, 0, -1, 0], [0, -1, 0, 1, 0, -1, 1, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, -1, 1, -1, 0, 1], [0, 1, -1, 0, 0, 1, 0, 0], [0, -1, 1, 0, 0, -1, 1, 0], [0, 1, -1, 1, -1, 0, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, 0, 0, 0, 0, -1, -1], [0, -1, 0, 0, 0, 0, 0, 1], [0, 1, -1, 0, 0, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, 0, -1, 1, 1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 1, -1, 0, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 1, -1], [0, 1, 0, 0, 0, 0, -1, -1], [0, -1, 0, 0, 1, -1, 0, 1], [0, 0, 0, 1, -1, -1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, -1, 0, -1, 1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 1, 0, 0, 0, -1], [0, -1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 1, -1, -1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 1, -1, 0, 0, 0, -1, 1], [0, -1, 1, 0, 0, 0, 0, -1], [0, 1, 0, 0, 0, 0, 0, -1], [0, -1, 1, -1, 0, 0, 0, 1], [0, 0, 0, 1, -1, -1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 0, 0, -1, 1, 0], [0, 1, 0, 0, 0, 0, 0, -1], [0, -1, 0, 0, 0, 0, 1, 1], [0, 1, -1, 0, 0, 0, -1, 1], [0, -1, 1, 0, 1, -1, 0, -1], [0, 0, 0, -1, 1, 1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, -1, 0, 0, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, -1, 0, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, -1, -1, 1, 0, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, 0, 0, -1, 1, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, -1, 0, -1, 1, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -1, 1, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, -1, 0, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, -1, 0, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0], [0, 0, 0, 0, 0, 0, -1, 0], [0, 1, 0, -1, 0, 0, 1, 0], [0, -1, 0, 1, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0], [0, 1, 0, -1, 0, 0, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, 1, 0], [0, 1, 0, 0, 0, 0, -1, -1], [0, -1, 0, 0, 1, -1, 0, 1], [0, 0, 1, -1, 0, -1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [0, -1, 0, 0, 0, 0, 0, 1], [0, 0, 1, -1, 0, -1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 0, -1, 0], [0, 1, 0, 0, 0, 0, 0, -1], [0, -1, 0, 1, -1, 0, 0, 1], [0, 0, 1, -1, 0, -1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [0, 1, 0, 0, 0, -1, 1, -1], [0, -1, 0, 0, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 1, -1, 0, 1, 0, -1, 0], [0, -1, 1, 0, 0, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [0, 1, 0, 0, 0, -1, 1, -1], [0, -1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 0, -1, 0], [0, 1, -1, 0, 0, 0, 0, 1], [0, -1, 1, 1, -1, 0, 0, -1], [0, 0, -1, 1, 0, 1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [0, 1, 0, 0, 0, -1, 1, -1], [0, -1, 0, 0, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 1, -1, -1, 1, 0, 0, 1], [0, -1, 1, 0, 0, 0, 0, -1], [0, 0, -1, 1, 0, 1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [0, 1, 0, 0, 0, -1, 1, -1], [0, -1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0], [0, 1, -1, 0, 0, 0, -1, 1], [0, -1, 1, 0, 1, -1, 0, -1], [0, 0, -1, 1, 0, 1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, -1], [0, 1, 0, 0, -1, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0], [0, 1, 0, 0, 0, 0, -1, -1], [0, -1, 0, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 1, -1, -1, 1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, 0, 0, 1, -1, 0], [0, 1, 0, 0, 0, -1, 1, -1], [0, -1, 0, 0, 0, 0, 1, 1], [0, 0, 1, -1, 0, 0, -1, 0], [0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 1, 0, 0, -1, 1, 0, -1], [0, -1, 1, -1, 0, 0, 0, 1], [0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, -1, 1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, -1, 1, -1, 1, 1], [0, 1, -1, 0, 0, 1, -1, 0], [0, -1, 1, 0, 0, 0, -1, 0], [0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 1, -1, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, -1, 0, 1, 0, 1], [0, 1, -1, 0, 1, -1, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 1, -1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, -1, 1, 0, -1, 1], [0, 1, -1, 0, 0, 0, 1, 0], [0, -1, 1, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, -1, 1, 1, -1, 0], [0, 1, -1, 0, 0, -1, 1, 1], [0, -1, 1, 0, 0, 0, 1, -1], [0, 0, 1, -1, 0, 0, -1, 0], [0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, -1, 0, -1, 1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 1, -1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 1, -1, 0, 0, 0, -1, 1], [0, -1, 1, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 1, -1, -1, 1, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [0, 1, 0, 0, -1, 1, 0, -1], [0, -1, 0, 0, 1, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, -1, 1, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [0, 1, 0, 0, -1, 1, 0, -1], [0, -1, 0, 0, 0, 0, 1, 1], [0, 1, -1, 0, 0, 0, -1, 1], [0, -1, 1, 0, 0, 0, 0, -1], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, -1, 1, 1, -1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [0, 1, 0, 0, -1, 1, 0, -1], [0, -1, 0, 0, 0, 0, 0, 1], [0, 1, -1, 0, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 1, 1, -1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [0, 1, 0, 0, -1, 1, 0, -1], [0, -1, 0, 0, 0, 1, -1, 1], [0, 1, -1, 0, 0, -1, 1, 1], [0, -1, 1, 1, -1, 0, 0, -1], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 1, 1, -1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 0, 1, 0], [0, 1, 0, -1, 0, 1, -1, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 1, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 1, -1, 0], [0, 1, 0, -1, 0, 0, 1, 0], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 1, -1, -1], [0, 1, 0, 0, 0, -1, 1, -1], [0, -1, 0, 1, -1, 0, 0, 1], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 1, -1, -1, 1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 0, -1], [0, 1, 0, 0, 0, 0, 0, -1], [0, -1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, -1, -1, 1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 1, -1], [0, 1, 0, 0, 0, 0, -1, -1], [0, -1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -1, -1, 1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 1, -1, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [0, 1, -1, 1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 0, 0, -1, 2, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [0, 1, -1, 0, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, 0, 0, 1, -2, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 0, 0, -1, 2, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, 0, 0, 1, -2, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, -1, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, -1, 1, -1, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [0, 1, -1, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 0, 0, -1, 2, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 1, -1, -1, 1, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, 0, 0, 1, -2, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 0, 0, 0, 1, 0, -1], [0, 1, 0, 0, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, -1, 1, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 0, -1, 0, 0, 1, 1], [0, 1, -1, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 0, -1, 0, 1, 0, 1], [0, 1, -1, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 1, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 0, -1, 0, 1, -1, 1], [0, 1, -1, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 1, -1, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 1, 1, 0], [0, 1, 0, 0, 0, 0, -1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, -1, 1, 0, 0, 0, 0, -1], [0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 0, -1, 1, 1, -1, 0], [0, 1, -1, 0, 0, -1, 1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, -1, 1, -1, 0, 0, 0, 1], [0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 1, -1, 0, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, -1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 1, -2, 1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 1, -1, 0, 0, 0, -1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, -1, 0, 0, 0, 0, 0, 1], [0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, 0, 0, 0, -1, 1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, -1, 1, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, -1, 2, -1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 1, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, -1, 0, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [0, -1, 0, 0, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [0, -1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [0, -1, 0, 0, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 1, 0, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [0, -1, 0, 0, 0, 1, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 1, -1, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 1, -1, 0, 1, 0, -1], [0, 0, 1, -1, 0, 0, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, -2, 1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, -1, 0, 1], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 1, -1, 0, 0, -1, 0], [0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, -1, 0, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, -1, 0, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, -1, 0, 1], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, -1, 0, 1], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 1, 0, 0, -1, 0, -1], [0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, -1, -1, 1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 2, -1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, -1, 1, 0, 1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 1, 0, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 1, 1, -1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, -1, 1, 0, 0, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, -1, 0, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 1, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 1, -1, 0, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 1, -1, 1], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 1, -1, 0, 0, -1, 0], [0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -1, 1, 0, -1, -1], [0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 1, -1, 0, -1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 1, -1, 1, 0, 1], [0, 0, 0, -1, 1, 0, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 0, -1, 1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 0, 0, -1, 2, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 1, -1, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 0, 1, -1, 0, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 1, -2, 1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 1, -1, 0, 1, 0, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 1, -1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, -1, 1, -1, 0, 1], [0, 0, 0, 1, -1, -1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, -1, 1, 0], [0, 0, 1, 0, -1, 1, -1, -1], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, -1, 1, -1, 0, -1], [0, 0, 0, -1, 1, 1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, -1, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, -1, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, 0, 0, 1, -2, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, -1, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 1, 0, 0, -1, 0, -1], [0, 0, 0, 0, 0, 1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, -1, 1, 0, 0], [0, 0, 1, 0, 0, -1, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, -1, 2, -1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, -1, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, 1, -1, -1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, -1, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, 1, -1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, -1, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, -1, 1, 0, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, -1, 1, 0, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, 0, -1, 1, 0]]
[[2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0]]
[[0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 0, 1, 0, -1, -1], [-1, 0, 0, 1, -1, 0, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 1, 0, 0, -1, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0]]
[[0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 1, -1, 1, -1, -1], [-1, 0, 0, 0, 1, -1, 1, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 1, -1, 0, 1, 0, -1, 0], [0, -1, 1, 0, 0, -1, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0]]
[[0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 1, 0, 0, -1, -1], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 1, 0, 0, -1, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0]]
[[0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 1, -1, 0, 1, -1, -1], [-1, 1, 0, 0, 0, -1, 1, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 1, -1, 0, 1, 0, -1, 0], [0, -1, 1, 0, 0, -1, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0]]
[[0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 1, -1, 1, 0, -1, -1], [-1, 1, 0, 0, -1, 0, 1, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 1, 0, 0, -1, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0]]
[[0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 1, 0, -1, 0, -1], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, -1, 1, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [2, -1, 0, 0, 0, 0, 0, 0]]
[[0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 0, 0, 1, 0, -1], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 1, -1, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [2, -1, 0, 0, 0, 0, 0, 0]]
[[0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 1, -1, 1, -1, 0, -1], [-1, 1, 0, 0, -1, 1, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, -1, 1, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [2, -1, 0, 0, 0, 0, 0, 0]]
[[0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [2, -1, 0, 0, 0, 0, 0, 0]]
[[0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 0, 1, -1, 1, -1], [-1, 0, 0, 1, -1, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, -1, 1, 0, -1, 0, 1, 0], [0, 1, -1, 0, 0, 1, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0]]
[[0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 1, 0, -1, 1, -1, -1], [-1, 1, 0, -1, 1, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 1, -1, 0, 1, 0, -1, 0], [0, -1, 1, 0, 0, -1, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0]]
[[0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 1, 0, -1, 0, 0, -1], [-1, 1, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [2, -1, 0, 0, 0, 0, 0, 0]]
[[0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 1, -1, 1, 0, -1], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 1, -1, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [2, -1, 0, 0, 0, 0, 0, 0]]
[[0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 1, 0, 0, -1, 0, -1], [-1, 1, 0, -1, 0, 1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, -1, 1, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [2, -1, 0, 0, 0, 0, 0, 0]]
[[0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 1, -1, 0, 1, 0, -1], [-1, 1, 0, 0, 0, -1, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 1, -1, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [2, -1, 0, 0, 0, 0, 0, 0]]
[[0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 1, -1, 0, 1, -1], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, -1, 0, 0, 1, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0]]
[[0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 1, 0, -1, 1, -1], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, -1, 1, 0, -1, 0, 1, 0], [0, 1, -1, 0, 0, 1, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0]]
[[0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 1, -1, 0, 0, 1, -1], [-1, 1, 0, 0, 0, 0, -1, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, -1, 0, 0, 1, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0]]
[[0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 1, -1, 1, -1, 1, -1], [-1, 1, 0, 0, -1, 1, -1, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, -1, 1, 0, -1, 0, 1, 0], [0, 1, -1, 0, 0, 1, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0]]
[[0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 1, 0, -1, 0, 1, -1], [-1, 1, 0, -1, 1, 0, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, -1, 0, 0, 1, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0]]
[[0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 0, -1, 1, 0, 1, 0], [0, 1, -1, 0, 0, 0, -1, 1], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [1, -1, 1, -1, 0, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0]]
[[0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, -1, 1, 0, 1, 0], [0, 1, -1, 0, 0, 0, -1, 1], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 1, -1, 1, -1, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0]]
[[0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 1, -1, 0, 1, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 1, 0, 0, 0, 0, 0, -1], [1, -1, 0, 1, -1, 0, 0, 0], [1, -1, 1, -1, 1, -1, 0, 0]]
[[0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 1, -1, 1, 0, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 1, -1], [-1, 1, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 0, 1, 0, -1, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0]]
[[0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, -1, 1, 0, 1, 0], [0, 1, -1, 0, 0, 0, -1, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [0, -1, 0, 0, 0, 0, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [1, -1, 0, 1, -1, 1, -1, 0]]
[[0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [0, 1, 0, 0, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [1, -1, 0, 0, 1, -1, 1, 0]]
[[0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 1, -1, 1, -1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 1, -1], [-1, 1, 0, 0, 0, 0, -1, 0], [0, -1, 0, 0, 0, 0, 0, 1], [1, 0, 0, 1, -1, 0, 0, -1], [1, -1, 1, -1, 0, 1, -1, 0]]
[[0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, -1, 0, 1, -1, 0, 1], [1, -1, 0, 0, 0, 0, 1, 0]]
[[0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [1, 1, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, 0, 0]]
[[0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0]]
[[0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 1, -1, 0, 0, 0, -1], [0, -1, 0, 0, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, 0, -1], [1, 0, 0, 0, -1, 1, -1, 0]]
[[0, 0, 0, 0, -1, 0, 1, 1], [0, 0, -1, 0, 1, 0, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [1, 1, -1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 1, 0, -1, 1, 0, -1], [1, 0, 0, 0, 0, 0, -1, 0]]
[[0, 0, 0, 0, -1, 0, 1, 1], [0, 0, -1, 1, 0, 1, -1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, -1, 1], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 1, 0, 0, 0, 0, 0, -1], [1, -1, 0, -1, 1, 0, 0, 1], [1, 0, -1, 1, 0, -1, 1, 0]]
[[0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, -1, 1, 1, -1, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, -1, 1, 0, 0, 0, 1, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [0, 1, 0, 0, 0, 0, 0, -1], [1, -1, -1, 1, 0, 0, 0, 1], [1, 0, 0, -1, 1, -1, 1, 0]]
[[0, 0, 0, 0, -1, 0, 1, 1], [0, 0, -1, 1, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, -1, 1], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, 0, -1, 0, 1, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0]]
[[0, 0, 0, 0, -1, 0, 1, 1], [0, 0, -1, 1, 1, -1, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, -1, 1], [-1, 1, 0, 0, 0, 0, 1, -1], [0, -1, 0, 0, 0, 0, 0, 1], [1, 0, 0, -1, 1, 0, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0]]
[[0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, -1, 1, 0, 0, 0, 1, -1], [-1, 1, -1, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, -1, 1, -1, 1, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0]]
[[0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, -1, 1, 0, 0, 0, 1, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [1, 0, -1, 1, 0, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0]]
[[0, 0, 0, -1, 1, -1, 1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, -1, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0]]
[[0, 0, 0, -1, 1, -1, 1, 1], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, -1, 1, 1, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [1, -1, 1, -1, 0, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0]]
[[0, 0, 0, -1, 1, -1, 1, 1], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, 0, -1, 1, 1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [1, 0, -1, 0, 0, 1, -1, 1], [-1, 0, 1, -1, 1, 0, 0, -1], [1, -1, 1, 0, -1, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0]]
[[0, 0, 0, -1, 1, -1, 1, 1], [0, 0, 1, -1, 0, 1, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, -1, 1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 1, 0, 0, 0, 0, -1, 0], [1, -1, 0, 0, 1, -1, 0, 0], [1, -1, 1, 0, -1, 0, 0, 0]]
[[0, 0, 0, -1, 1, -1, 1, 1], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, -1, 1, 1, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [1, 0, -1, 0, 0, 0, 0, 1], [-1, -1, 1, 0, 0, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [1, -1, 0, 0, 1, 0, -1, 0]]
[[0, 0, 0, -1, 1, -1, 1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, 1, -1, -1, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [-1, 1, -1, 1, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [1, -1, 0, 1, -1, 0, 1, 0]]
[[0, 0, 0, -1, 1, -1, 1, 1], [0, 0, 1, 0, -1, 1, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, -1, 1, -1], [1, -1, 0, 0, 0, 1, 0, 0], [-1, 1, 0, -1, 1, 0, -1, 0], [1, -1, 0, 1, 0, -1, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0]]
[[0, 0, 0, -1, 1, -1, 1, 1], [0, 0, 1, 0, -1, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, 0, 1, -1, 0, -1], [1, -1, 1, -1, 0, 1, -1, 0]]
[[0, 0, 0, -1, 1, -1, 1, 1], [0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 0, 0, 1, -1, -1, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [1, -1, 1, -1, 0, 1, -1, 0], [-1, 1, -1, 0, 1, 0, 0, 0], [1, 0, -1, 1, -1, 0, 0, 1], [1, -1, 0, 0, 0, 0, 1, 0]]
[[0, 0, 0, -1, 1, -1, 1, 1], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, 0, 1, -1, -1, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [1, 1, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, 0, 0]]
[[0, 0, 0, -1, 1, -1, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, -1, 1, 1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [-1, 1, 1, -1, 0, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0]]
[[0, 0, 0, -1, 1, -1, 1, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -1, -1, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [1, 0, -1, 1, 0, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0]]
[[0, 0, 0, -1, 1, -1, 1, 1], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, 0, -1, 1, 1, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [1, -1, -1, 1, 0, 0, 0, 1], [-1, 0, 1, -1, 0, 0, 0, 0], [1, -1, 1, 0, 0, 0, 0, -1], [1, 0, 0, -1, 1, 0, -1, 0]]
[[0, 0, 0, -1, 1, -1, 1, 1], [0, 0, -1, 1, -1, 1, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 1, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [1, 1, -1, 0, 0, 0, 0, 0]]
[[0, 0, 0, -1, 1, -1, 1, 1], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, -1, 1, 1, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, -1, 1, 0, -1, 1, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [1, -1, 1, -1, 1, 0, 0, -1], [1, 0, 0, 0, 0, 0, -1, 0]]
[[0, 0, 0, -1, 1, -1, 1, 1], [0, 0, -1, 1, 0, 1, -1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [1, -1, 0, 0, -1, 1, 0, 1], [1, 0, -1, 1, 0, -1, 1, 0]]
[[0, 0, 0, -1, 1, -1, 1, 1], [0, 0, -1, 1, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 1, -1, 1], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [1, 0, 0, -1, 0, 1, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0]]
[[0, 0, 0, -1, 1, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 1, -1, -1, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, -1, 1, 0, 0, 0, 1], [1, 0, 0, 0, -1, 0, 1, 0]]
[[0, 0, 0, -1, 1, -1, 1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0]]
[[0, 0, 0, -1, 1, -1, 1, 1], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 1, -1, -1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, -1, 1, 0, 0, -1, 1, -1], [-1, 1, -1, 1, -1, 0, 0, 1], [1, 0, -1, 0, 1, 0, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0]]
[[0, -1, 0, 0, 0, 0, 1, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 1, 0, 0, -1], [1, -1, 0, 1, -1, 0, 0, 0], [1, -1, 1, -1, 1, -1, 0, 0]]
[[0, -1, 0, 0, 0, 0, 1, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1], [1, -1, 0, 1, 0, 0, 0, -1], [1, -1, 1, -1, 0, 1, -1, 0]]
[[0, -1, 0, 0, 0, 0, 1, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 0, 1, 0, -1, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0]]
[[0, -1, 0, 0, 0, 0, 1, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 0, 0, 1, -1, 0, 0], [1, -1, 1, 0, -1, 0, 0, 0]]
[[0, -1, 0, 0, 0, 0, 1, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, -1, 0, 0, 1], [1, -1, 1, -1, 1, 0, 0, -1], [1, -1, 0, 1, -1, 1, -1, 0]]
[[0, -1, 0, 0, 0, 0, 1, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 1, -1, 1, -1, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0]]
[[0, -1, 0, 0, 0, 0, 1, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, 0, 0, -1], [1, -1, 1, -1, 0, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0]]
[[0, -1, 0, 0, 0, 0, 1, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 1, 0, 0, -1], [1, -1, 1, 0, -1, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0]]
[[0, -1, 0, 0, 0, 0, 1, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 1, 0, -1, 1, 0, -1], [1, -1, 0, 0, 1, 0, -1, 0]]
[[0, -1, 0, 0, 0, 0, 1, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1], [1, -1, 1, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, 1, -1, 0]]
[[0, -1, 0, 0, 0, 0, 1, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, -1, 0, 0, 1], [1, 0, 0, -1, 1, 0, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0]]
[[0, -1, 0, 0, 0, 0, 1, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, 0, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [1, 0, -1, 1, 0, -1, 1, 0]]
[[0, -1, 0, 0, 0, 0, 1, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, 0, -1, 0, 1, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0]]
[[0, -1, 0, 0, 0, 0, 1, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0]]
[[0, -1, 0, 0, 0, 0, 1, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 1, 0, 0, -1], [1, 0, -1, 1, -1, 0, 0, 1], [1, 0, 0, -1, 1, -1, 1, 0]]
[[0, -1, 0, 0, 0, 0, 1, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, -1, 1, -1, 1, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0]]
[[0, -1, 0, 0, 0, 0, 1, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1], [1, 0, -1, 1, 0, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0]]
[[0, -1, 0, 0, 0, 0, 1, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, -1, 0, 0, 1], [1, 0, -1, 0, 1, 0, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0]]
[[0, -1, 0, 0, 0, 0, 1, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, -1, 0, 1, -1, 0, 1], [1, 0, 0, 0, -1, 0, 1, 0]]
[[0, -1, 0, 0, 0, 0, 1, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, -1, 1, 0]]
[[0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0]]
[[0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 1, 0, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 1, -1, 1, -1, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0]]
[[0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 0, 0, 0, 0, 1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [0, -1, 0, 0, 0, 1, -1, 1], [0, 1, 0, -1, 1, 0, 0, -1], [1, -1, 1, 0, -1, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0]]
[[0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 1, -1, 1, 0, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 0, 0, 1, -1, 0, 0], [1, -1, 1, 0, -1, 0, 0, 0]]
[[0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, 0, 0, 1, 0], [-1, 1, 0, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [1, -1, 0, 0, 0, 1, -1, 0]]
[[0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 1, 0, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, -1, 0, 1, -1, 0, 1], [1, -1, 0, 1, -1, 0, 1, 0]]
[[0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 1, 0, -1, 1, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, -1, 1, -1], [0, -1, 0, 0, 0, 1, -1, 1], [0, 1, 0, -1, 1, 0, 0, -1], [1, -1, 0, 1, -1, 0, 0, 0], [1, -1, 1, -1, 1, -1, 0, 0]]
[[0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0], [-1, 1, 0, 0, 0, -1, 1, 0], [0, -1, 0, 0, 0, 1, -1, 1], [0, 1, 0, -1, 1, 0, 0, -1], [1, 0, -1, 1, -1, 0, 0, 1], [1, -1, 0, 0, 1, -1, 1, 0]]
[[0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 1, 0, 0, -1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [1, -1, 1, -1, 0, 1, -1, 0]]
[[0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, 0, 0, -1, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [1, 1, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, 0, 0]]
[[0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0]]
[[0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 1, 0, 0, 0, -1, 1, -1], [0, -1, 0, 1, -1, 0, 0, 1], [1, -1, 1, -1, 1, 0, 0, -1], [1, 0, 0, 0, -1, 1, -1, 0]]
[[0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [0, -1, 0, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, -1, 1, -1, 1, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0]]
[[0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, 0, 0, 0, 1, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [0, -1, 0, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 1, 0, -1, 1, 0, -1], [1, 0, 0, -1, 1, 0, -1, 0]]
[[0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [1, -1, -1, 1, 0, 0, 0, 1], [1, 0, 0, 0, 0, -1, 1, 0]]
[[0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 1, 0, 0, 0, -1, 1, -1], [0, -1, 0, 1, -1, 0, 0, 1], [1, 0, -1, 0, 1, 0, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0]]
[[0, 0, 0, -1, 0, 0, 1, 1], [0, 0, -1, 1, 0, 0, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [1, 1, -1, 0, 0, 0, 0, 0]]
[[0, 0, 0, -1, 0, 0, 1, 1], [0, 0, -1, 1, 0, 1, -1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [1, -1, 0, 0, 0, 0, 0, 1], [1, 0, -1, 1, 0, -1, 1, 0]]
[[0, 0, 0, -1, 0, 0, 1, 1], [0, 0, -1, 1, 1, -1, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 1, -1, 1], [0, 1, 0, 0, 0, -1, 1, -1], [0, -1, 0, 1, -1, 0, 0, 1], [1, 0, 0, -1, 1, 0, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0]]
[[0, 0, 0, -1, 0, 0, 1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0]]
[[0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [-1, 1, 0, -1, 0, 0, 0, 1], [1, 0, -1, 0, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0]]
[[0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 0, 0, 1, 0, -1, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [1, 0, 0, 0, 0, 0, 1, -1], [0, 1, -1, 0, 0, 0, -1, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [1, -1, 0, 1, -1, 0, 0, 0], [1, -1, 1, -1, 1, -1, 0, 0]]
[[0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 0, 1, -1, 1, -1, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [1, 1, -1, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, 0, 1, -1], [-1, 1, 0, 0, 0, 0, -1, 0], [1, -1, 0, 0, 1, -1, 0, 0], [1, -1, 1, 0, -1, 0, 0, 0]]
[[0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 1, -1, 1, 0, -1, -1], [-1, 1, 0, 0, -1, 0, 1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [0, 1, -1, 0, 0, 0, -1, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [1, -1, 1, 0, -1, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0]]
[[0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [1, -1, 1, -1, 0, 0, 1, 0]]
[[0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 1, -1, 1, -1, 0, -1], [-1, 1, 0, 0, -1, 1, 0, 0], [1, -1, 0, 0, 0, 0, 1, 0], [0, 1, -1, 0, 0, 0, -1, 1], [-1, -1, 1, 0, 0, 0, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [1, -1, 0, 0, 1, 0, -1, 0]]
[[0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 1, 0, -1, 1, -1, -1], [-1, 1, 0, -1, 1, -1, 1, 0], [1, 0, -1, 0, 0, 1, -1, 1], [0, -1, 1, 0, 0, 0, 1, -1], [-1, 1, -1, 1, 0, 0, -1, 0], [1, -1, 1, -1, 1, -1, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0]]
[[0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 1, 0, -1, 0, 0, -1], [-1, 1, 0, -1, 1, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, 0, 1, -1, 0, -1], [1, -1, 0, 1, -1, 1, -1, 0]]
[[0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 1, -1, 0, 1, 0, -1], [-1, 1, 0, 0, 0, -1, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 1, -1, 0, 1, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [1, -1, 0, 0, 0, 0, 1, 0]]
[[0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 1, -1, 0, 0, 1, -1], [-1, 1, 0, 0, 0, 0, -1, 0], [1, -1, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [1, 1, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, 0, 0]]
[[0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0]]
[[0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 1, -1, -1, 1, 0, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [1, -1, 0, 0, 0, 0, -1, 1], [0, -1, 1, 0, 0, 0, 1, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [1, 0, 0, -1, 1, 0, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0]]
[[0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 1, -1, 0, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [1, -1, 0, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [1, -1, 1, 0, 0, 0, 0, -1], [1, 0, -1, 1, 0, 0, -1, 0]]
[[0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, 0, -1, 1], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0]]
[[0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 0, -1, 0, 1, -1, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [1, -1, 1, 0, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [1, 1, -1, 0, 0, 0, 0, 0]]
[[0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [1, 0, 0, 0, 0, 0, -1, 0]]
[[0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 0, -1, 1, 1, -1, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [1, -1, 1, 0, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, -1, 1], [-1, 1, 0, 0, 0, 0, 1, -1], [1, -1, 0, 0, -1, 1, 0, 1], [1, 0, 0, -1, 1, -1, 1, 0]]
[[0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [1, -1, 1, 0, 0, -1, 1, -1], [0, 1, -1, 0, 0, 0, -1, 1], [-1, 0, 1, -1, 0, 0, 1, 0], [1, 0, -1, 1, -1, 1, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0]]
[[0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, 0, 0, 0, 0, -1, 0], [0, -1, 1, 0, 0, 0, 1, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [1, 0, 0, 0, -1, 0, 1, 0]]
[[0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, -1, 1, 0, 0, 0, 1, -1], [-1, 1, 0, -1, 0, 0, 0, 1], [1, 0, -1, 0, 1, 0, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0]]
[[0, -1, 1, 0, 0, 1, -1, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, -1, 2, -1, 0, 0], [1, -1, 0, 1, -1, 0, 1, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0]]
[[0, -1, 1, 0, 0, 1, -1, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 1, -1, 0, 0, 1, -1], [1, -1, -1, 1, 0, 0, 0, 1], [-1, 1, 0, -1, 1, 0, 0, 0], [-1, 1, -1, 1, -1, 1, 0, 0]]
[[0, -1, 1, 0, 0, 1, -1, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 0, 0, 1, -1, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, -1, 1], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [-1, 1, -1, 0, 1, 0, 0, 0]]
[[0, -1, 1, 0, 0, 1, -1, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, -1, 2, -1, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0], [-1, 1, 1, -1, 0, 0, 0, -1], [-1, 1, -1, 1, 0, 0, -1, 0]]
[[0, -1, 1, 0, 0, 1, -1, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 1, -1], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 1, -1, 0, 1, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0]]
[[0, -1, 1, 0, 0, 1, -1, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, -1, 1, 0, 0, -1, 1], [1, -1, 1, -1, 0, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [-1, 1, 0, -1, 1, 0, -1, 0]]
[[0, -1, 1, 0, 0, 1, -1, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 0, 0, 0, -1, 1, -1, 0], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, -1, 1, 0, 0, -1, 1], [1, -1, 1, -1, 0, 0, 1, 0], [-1, 1, -1, 1, -1, 1, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0]]
[[0, -1, 1, 0, 0, 1, -1, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 1, -2, 1, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [-1, 1, -1, 1, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0]]
[[0, -1, 1, 0, 0, 1, -1, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 1, -1], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 1, 0, 0, 1, -1, 0, -1], [-1, 1, 0, 0, -1, 1, -1, 0]]
[[0, -1, 1, 0, 0, 1, -1, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, -1, 1, 0, -1, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 0, 0, 0, -1, 0]]
[[0, -1, 1, 0, 0, 1, -1, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0]]
[[0, -1, 1, 0, 0, 1, -1, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, -1, 1, 0, 1], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, -1, 1, 0, 0, -1, 1], [1, 0, 1, -1, 0, 0, 0, -1], [-1, 0, 0, 1, -1, 0, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0]]
[[0, -1, 1, 0, 0, 1, -1, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 1, -1], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0]]
[[0, -1, 1, 0, 0, 1, -1, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [-1, 0, 1, -1, 0, 0, 1, 0]]
[[0, -1, 1, 0, 0, 1, -1, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 0, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, -1, 1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 1, 0, -1, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0]]
[[0, -1, 1, 0, 0, 1, -1, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 1, -1, 0, 0, 1, -1], [1, 0, -1, 1, 0, 0, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [-1, 0, 0, 1, -1, 0, 1, 0]]
[[0, -1, 1, 0, 0, 1, -1, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 1, 0], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 1, -1, 0, 0, 1, -1], [1, 0, -1, 1, 0, 0, -1, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0]]
[[0, -1, 1, 0, 0, 1, -1, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [-1, 0, 1, -1, 0, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0]]
[[0, -1, 1, 0, 0, 1, -1, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, -1, 1], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [-1, 0, 0, 0, 1, -1, 1, 0]]
[[0, -1, 1, 0, 0, 1, -1, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [-1, 0, 0, 0, 0, 0, 1, 0]]
[[0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [-1, 1, 0, -1, 0, 0, 0, 1], [1, 0, -1, 0, 1, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0]]
[[0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 0, 0, 1, 0, -1, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 1, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 0, 1, 0, -1, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0]]
[[0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 0, 1, 0, 0, -1, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 0, 0, 1, -1, 0, 0], [1, -1, 1, 0, -1, 0, 0, 0]]
[[0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 1, -1, 0, 1, -1, -1], [-1, 1, 0, 0, 0, -1, 1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 1, -1, 1, 0, 0, 0, -1], [1, -1, 1, 0, -1, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0]]
[[0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 1, -1, 1, -1, 0, -1], [-1, 1, 0, 0, -1, 1, 0, 0], [1, -1, 0, 0, 1, -1, 1, 0], [-1, 1, -1, 1, 0, 0, -1, 0], [0, -1, 1, -1, 0, 0, 0, 1], [1, 0, 0, 1, -1, 0, 0, -1], [1, -1, 0, 0, 0, 1, -1, 0]]
[[0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, -1, 0, 1, -1, 0, 1], [1, -1, 1, -1, 0, 0, 1, 0]]
[[0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 1, 0, -1, 1, -1, -1], [-1, 1, 0, -1, 1, -1, 1, 0], [1, 0, -1, 0, 0, 1, -1, 1], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 1, -1, 1, 0, 0, 0, -1], [1, -1, 1, -1, 0, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0]]
[[0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 1, 0, 0, -1, 0, -1], [-1, 1, 0, -1, 0, 1, 0, 0], [1, 0, -1, 0, 1, -1, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [0, -1, 1, -1, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [1, -1, 0, 1, -1, 1, -1, 0]]
[[0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 1, -1, 0, 1, 0, -1], [-1, 1, 0, 0, 0, -1, 0, 0], [1, -1, 0, 0, 0, 1, -1, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 1, -1, 1, 0, 0, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [1, -1, 0, 0, 1, -1, 1, 0]]
[[0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 1, -1, 1, -1, 1, -1], [-1, 1, 0, 0, -1, 1, -1, 0], [1, -1, 0, 0, 1, -1, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [0, -1, 1, -1, 0, 0, 0, 1], [1, 1, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, 0, 0]]
[[0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 1, -1, 1, 0, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0]]
[[0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 0, 0, 1, -1, -1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [0, -1, 1, -1, 0, 0, 0, 1], [1, -1, 0, 1, 0, 0, 0, -1], [1, 0, 0, 0, -1, 1, -1, 0]]
[[0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 1, -1, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, 0, -1, 0, 1, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0]]
[[0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 1, -1, 0, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 1, 0, -1, 1, 0, -1], [1, 0, -1, 1, 0, 0, -1, 0]]
[[0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, -1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, 0, 0, -1, 1, -1, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 1, -1, 1, 0, 0, 0, -1], [1, -1, 0, -1, 1, 0, 0, 1], [1, 0, 0, 0, 0, -1, 1, 0]]
[[0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, -1, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0]]
[[0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 0, 0, 1, -1, 0, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [0, -1, 1, -1, 0, 0, 0, 1], [1, 0, -1, 0, 1, 0, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0]]
[[0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 0, -1, 1, 0, -1, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [1, -1, 1, 0, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [1, 1, -1, 0, 0, 0, 0, 0]]
[[0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 0, -1, 1, 1, -1, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, -1, 1, 0, -1, 1, 0, -1], [-1, 1, 0, -1, 0, 0, 0, 1], [0, 1, -1, 1, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, 0, 1], [1, 0, 0, -1, 1, -1, 1, 0]]
[[0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [1, -1, 1, 0, 0, -1, 1, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 1, -1, 0, 0, 0, 1], [1, 0, -1, 1, 0, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0]]
[[0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, -2, 1, 0, 0, 0, 0, 0]]
[[0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 1, 0, 0, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, -1, 0, 1, -1, 1, -1, 0]]
[[0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [0, -1, 0, 0, 0, 0, 0, 1], [1, 1, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, -1, 0, 0, 1, 0, -1, 0]]
[[0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, 0, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, -1, 1, -1, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, -1, 0, 0, 0, 1, -1, 0]]
[[0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 1, -1, 1, -1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 1, 0, -1, 0, 0, 0]]
[[0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 1, 0, 0, 0, 0, 0, -1], [1, -1, 1, -1, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 0, 1, -1, 0, 1, 0]]
[[0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 1, 0, -1, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [0, -1, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 1, -1, 1, -1, 0, 0]]
[[0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 1, 0, 0, -1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [1, -1, 0, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 1, -1, 0, 0, 0, 0]]
[[0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, 0, 0, 0, -1, 1, 0], [0, -1, 0, 0, 0, 0, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 0, 0, 1, -1, 1, 0]]
[[0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, -1, 1, 0, -1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 0, 0, 0, 0, 1, 0]]
[[0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 1, 0, 0, 0, 0, 0, -1], [1, -1, -1, 1, 0, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, 0, 0, -1, 1, -1, 0]]
[[0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [0, -1, 0, 0, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, 0, 0, -1, 1, -1, 1, 0]]
[[0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [0, -1, 0, 0, 0, 0, 0, 1], [1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, 0, -1, 1, 0, -1, 0]]
[[0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 1, 0, 0, 0, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, 0, 0, 0, -1, 0, 1, 0]]
[[0, 0, 0, -1, 0, 1, 0, 1], [0, 0, -1, 1, 0, -1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, 1, -1, 0, 0, 0, 0, 0]]
[[0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, 0, 0, 0, 0, -1, 0]]
[[0, 0, 0, -1, 0, 1, 0, 1], [0, 0, -1, 1, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, -1, 1, 0, 0, 0, 0]]
[[0, 0, 0, -1, 0, 1, 0, 1], [0, 0, -1, 1, 1, -1, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [0, 1, 0, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, -1, 1, -1, 1, 0, 0]]
[[0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, -1, 1, -1, 1, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, 0, 0, 0, 0, -1, 1, 0]]
[[0, 0, 0, -1, 0, 1, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, -1, 0, 1, 0, 0, 0]]
[[0, -1, 1, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, -1, 0, 0, 1, 0, 1], [-1, 1, -1, 1, 0, -1, 1, 0]]
[[0, -1, 1, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 1, -1, 0, 1, 0, -1], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, -1, 1, -1, 1, 0, 0]]
[[0, -1, 1, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, 1, -1, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, -1, 0, 1, 0, 0, 0]]
[[0, -1, 1, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, 0, 0, -1, 0, -1], [-1, 1, -1, 1, 0, 0, -1, 0]]
[[0, -1, 1, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 1, 0, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 0, 0, 1, 0, 1], [-1, 1, 0, 0, -1, 0, 1, 0]]
[[0, -1, 1, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, 0, 0, -1, 0, -1], [-1, 1, 0, -1, 1, 0, -1, 0]]
[[0, -1, 1, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, -1, 1, -1, 0], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, -1, 0, 0, 1, 0, 1], [-1, 1, 0, -1, 1, -1, 1, 0]]
[[0, -1, 1, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, -1, 1, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 1, 0, -1], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 1, 0, 0, -1, 0, -1], [-1, 1, 0, 0, -1, 1, -1, 0]]
[[0, -1, 1, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, 0, -1, 0, 1, 0, 0]]
[[0, -1, 1, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, 0, 0, 0, -1, 0, 0]]
[[0, -1, 1, 0, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 1, 0, 0, -1, 0, -1], [-1, 0, 1, -1, 0, 1, -1, 0]]
[[0, -1, 1, 0, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, -1, 1, 0, 1], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 1, -1, 1, -1, 0, 0]]
[[0, -1, 1, 0, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 1, 0, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 1, 0, -1, 0, 0, 0]]
[[0, -1, 1, 0, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 0, 0, 1, 0, 1], [-1, 0, 1, -1, 0, 0, 1, 0]]
[[0, -1, 1, 0, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 0, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, 0, 0, -1, 0, -1], [-1, 0, 0, 0, 1, 0, -1, 0]]
[[0, -1, 1, 0, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 1, -1, 0, 1, 0, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 0, 0, 1, 0, 1], [-1, 0, 0, 1, -1, 0, 1, 0]]
[[0, -1, 1, 0, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 1, 0], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 1, -1, 0, 1, 0, -1], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 1, 0, 0, -1, 0, -1], [-1, 0, 0, 1, -1, 1, -1, 0]]
[[0, -1, 1, 0, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, -1, 0, 0, 1, 0, 1], [-1, 0, 0, 0, 1, -1, 1, 0]]
[[0, -1, 1, 0, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 0, 1, 0, -1, 0, 0]]
[[0, -1, 1, 0, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 0, 0, 0, 1, 0, 0]]
[[0, -1, 1, -1, 0, 0, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 1, 0, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 1, -1, 0, 1, 0, -1], [1, -1, 0, 0, 0, 1, -1, 0]]
[[0, -1, 1, -1, 0, 0, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [1, 0, 0, -1, 1, 0, -1, 0], [-1, 1, -1, 0, 0, 0, 1, 1], [0, 0, 1, 0, 0, -1, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, -1, 1, 0, -1, 0, 1], [1, -1, 0, 1, -1, 0, 1, 0]]
[[0, -1, 1, -1, 0, 0, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 1, -1, 0, 1, 0, -1], [1, -1, 0, 0, 1, 0, -1, 0]]
[[0, -1, 1, -1, 0, 0, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 1, -1, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 0, 0, 1, -1, 0, 0]]
[[0, -1, 1, -1, 0, 0, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [1, 0, 0, 0, -1, 1, -1, 0], [-1, 1, 0, 0, 0, -1, 1, 0], [0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 1, -1, 1, 0, -1, -1], [0, 0, -1, 1, 0, -1, 0, 1], [1, -1, 0, 0, 1, -1, 1, 0]]
[[0, -1, 1, -1, 0, 0, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [1, 0, 0, -1, 1, -1, 1, 0], [-1, 1, -1, 0, 0, 1, -1, 1], [0, 0, 1, 0, 0, -1, 0, -1], [0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 1, -1, 0, 1, 0, -1], [1, -1, 0, 1, -1, 1, -1, 0]]
[[0, -1, 1, -1, 0, 0, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, -1, 1, 0, -1, 0, 1], [1, -1, 0, 0, 0, 0, 1, 0]]
[[0, -1, 1, -1, 0, 0, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [0, 0, 1, 0, 0, -1, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 0, 1, -1, 0, 0, 0]]
[[0, -1, 1, -1, 0, 0, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 0, 0, 0, 1, 0, 0]]
[[0, -1, 1, -1, 0, 0, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 1, -1, 0, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -1, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 0, 1, 0, -1, 0, 0]]
[[0, -1, 1, -1, 0, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, -1, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -1, 1, 0, -1, -1], [0, 0, -1, 1, 0, -1, 0, 1], [1, 0, 0, 0, 0, -1, 1, 0]]
[[0, -1, 1, -1, 0, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 0, 1, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 1, -1, 0, 1, 0, -1], [1, 0, 0, -1, 1, 0, -1, 0]]
[[0, -1, 1, -1, 0, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 1, 0, 0, -1, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, -1, 1, 0, -1, 0, 1], [1, 0, 0, 0, -1, 0, 1, 0]]
[[0, -1, 1, -1, 0, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, -1, 0, -1], [0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, 0, 0, -1, 1, 0, 0]]
[[0, -1, 1, -1, 0, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 1, 0, 0, -1, 0, -1], [0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 1, -1, 0, 1, 0, -1], [1, 0, 0, 0, -1, 1, -1, 0]]
[[0, -1, 1, -1, 0, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 1, -1, 0], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 1, -1, 1, 0, -1, -1], [0, 0, -1, 1, 0, -1, 0, 1], [1, 0, 0, -1, 1, -1, 1, 0]]
[[0, -1, 1, -1, 0, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 1, -1, 0, 1, 0, -1], [1, 0, 0, 0, 0, 0, -1, 0]]
[[0, -1, 1, -1, 0, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, 0, -1, 1, 0, 0, 0]]
[[0, -1, 1, -1, 0, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -1, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, 0, 0, 0, -1, 0, 0]]
[[0, -1, 1, -1, 0, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, 0, -1, 0, 1, 0, 0]]
[[0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, -2, 1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [0, -1, 0, 0, 0, 0, 0, 1], [1, -1, 0, 0, 1, -1, 1, 0]]
[[0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, -1, 0, -1, 1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 1, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [1, -1, 0, 1, -1, 0, 1, 0]]
[[0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 1, -1, 0, 1, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [1, -1, 1, -1, 0, 0, 1, 0]]
[[0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 0, 0, 1, -1, 0, 0]]
[[0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [1, -1, 0, 0, 1, 0, -1, 0]]
[[0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, -1, 0, -1, 1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 0, 1, -1, 0, 0, 0]]
[[0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 1, -1, 0, 1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 1, 0, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 1, -1, 0, 0, 0, 0]]
[[0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, -1, 0, -1, 1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [0, 1, 0, 0, 0, 0, 0, -1], [1, -1, 0, 1, -1, 1, -1, 0]]
[[0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 1, -1, 0, 0, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 1, 0, 0, 0, 0, 0, -1], [1, -1, 1, -1, 0, 1, -1, 0]]
[[0, 0, 0, 0, 0, -1, 0, 1], [0, 0, -1, 0, 0, 1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, 1, -1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 0, 0, -1, 0, 1], [0, 0, -1, 1, 0, 1, -1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [0, -1, 0, 0, 0, 0, 0, 1], [1, 0, -1, 1, 0, -1, 1, 0]]
[[0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [0, 1, 0, 0, 0, 0, 0, -1], [1, 0, 0, 0, -1, 1, -1, 0]]
[[0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, -1, 1, 1, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 1, 0, 1, -1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 1, 1, -1, 0, 0, 0, -1], [0, -1, 0, 0, 0, 0, 0, 1], [1, 0, 0, -1, 1, -1, 1, 0]]
[[0, 0, 0, 0, 0, -1, 0, 1], [0, 0, -1, 1, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, -1, 1, 0, 0, 0, 0]]
[[0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 1, 0, 1, -1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, 0, -1, 1, 0, 0, 0]]
[[0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 1, 0, 1, -1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [1, 0, 0, -1, 1, 0, -1, 0]]
[[0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, -1, 0, 1, 0]]
[[0, 0, 0, 0, 0, -1, 0, 1], [0, 0, -1, 1, 0, 0, 1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [1, 0, -1, 1, 0, 0, -1, 0]]
[[0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, 0, 0, -1, 1, 0, 0]]
[[0, 0, -1, 1, -1, 1, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [-1, 1, 0, -1, 0, 0, 0, 1], [1, 0, -1, 0, 1, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, -2, 1, 0, 0, 0, 0, 0]]
[[0, 0, -1, 1, -1, 1, 0, 1], [0, 0, 0, 0, 1, 0, -1, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 1, 0, 0, 0, 0, -1, 0], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 1, 1, -1, 0, 0, -1], [1, -1, 1, -1, 0, 1, -1, 0]]
[[0, 0, -1, 1, -1, 1, 0, 1], [0, 0, 1, -1, 0, 1, -1, -1], [-1, 1, 0, 0, 0, -1, 1, 0], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 1, -1, 0, 0, 0, 0, 0], [0, -1, 1, 1, -1, 0, 0, -1], [1, -1, 0, 0, 1, 0, -1, 0]]
[[0, 0, -1, 1, -1, 1, 0, 1], [0, 0, 1, -1, 1, 0, -1, -1], [-1, 1, 0, 0, -1, 0, 1, 0], [1, -1, 0, 0, 1, -1, 1, 0], [-1, 1, -1, 1, 0, 0, -1, 0], [1, 0, 0, -1, 0, 0, 0, 1], [0, -1, 1, 1, -1, 0, 0, -1], [1, -1, 0, 0, 0, 1, -1, 0]]
[[0, 0, -1, 1, -1, 1, 0, 1], [0, 0, 0, 1, 0, -1, 0, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 1, 0, -1, 0, 0, 0]]
[[0, 0, -1, 1, -1, 1, 0, 1], [0, 0, 0, 0, 1, -1, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 1, 0, 0, 0, -1, 1, 0], [1, -1, 0, 1, -1, 0, 0, 0], [0, 1, -1, -1, 1, 0, 0, 1], [1, -1, 1, -1, 0, 0, 1, 0]]
[[0, 0, -1, 1, -1, 1, 0, 1], [0, 0, 1, 0, -1, 0, 0, -1], [-1, 1, 0, -1, 1, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [-1, -1, 1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 0, 1, 0, -1, 0, 0]]
[[0, 0, -1, 1, -1, 1, 0, 1], [0, 0, 1, 0, 0, -1, 0, -1], [-1, 1, 0, -1, 0, 1, 0, 0], [1, 0, -1, 0, 1, -1, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [1, -1, 1, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 0, 1, -1, 0, 0, 0]]
[[0, 0, -1, 1, -1, 1, 0, 1], [0, 0, 1, -1, 0, 0, 1, -1], [-1, 1, 0, 0, 0, 0, -1, 0], [1, -1, 0, 0, 0, 1, -1, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 0, 0, 1, -1, 0, 0, -1], [0, 1, -1, -1, 1, 0, 0, 1], [1, -1, 0, 0, 1, -1, 1, 0]]
[[0, 0, -1, 1, -1, 1, 0, 1], [0, 0, 1, -1, 1, -1, 1, -1], [-1, 1, 0, 0, -1, 1, -1, 0], [1, -1, 0, 0, 1, 0, -1, 0], [-1, 1, -1, 1, 0, -1, 1, 0], [1, -1, 1, 0, -1, 0, 0, 0], [0, 1, -1, -1, 1, 0, 0, 1], [1, -1, 0, 0, 0, 0, 1, 0]]
[[0, 0, -1, 1, -1, 1, 0, 1], [0, 0, 1, -1, 0, -1, 1, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 0, 0, 0, 0, 0, 1, 0], [1, -1, 1, 0, 0, 0, 0, -1], [0, 1, -1, -1, 1, 0, 0, 1], [1, 0, -1, 1, 0, -1, 1, 0]]
[[0, 0, -1, 1, -1, 1, 0, 1], [0, 0, 0, 0, 1, -1, -1, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [1, -1, 0, -1, 1, 0, 0, 1], [0, -1, 1, 1, -1, 0, 0, -1], [1, 0, 0, 0, -1, 1, -1, 0]]
[[0, 0, -1, 1, -1, 1, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -1, -1, 1, 0, 0, 1], [1, 0, 0, 0, -1, 0, 1, 0]]
[[0, 0, -1, 1, -1, 1, 0, 1], [0, 0, 1, -1, 0, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [1, -1, 0, 0, 0, -1, 1, 1], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, -1, 1, 1, -1, 0, 0, -1], [1, 0, -1, 1, 0, 0, -1, 0]]
[[0, 0, -1, 1, -1, 1, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, -1, 0, 1, 0, 0, 0]]
[[0, 0, -1, 1, -1, 1, 0, 1], [0, 0, 0, -1, 1, -1, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [1, -1, 1, 0, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, 1, -1, 0, 0, 0, 0, 0]]
[[0, 0, -1, 1, -1, 1, 0, 1], [0, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, -1, 1, 1, -1, 0, 0, -1], [1, 0, 0, 0, 0, 0, -1, 0]]
[[0, 0, -1, 1, -1, 1, 0, 1], [0, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, -1, 1, 0, -1, 1, 0, -1], [-1, 1, 0, -1, 0, 0, 0, 1], [1, 0, -1, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, 0, -1, 1, 0, 0, 0]]
[[0, 0, -1, 1, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, 0, -1, 0, 1, 0, 0]]
[[0, 0, -1, 1, -1, 1, 0, 1], [0, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, 0, 0, -1, 1, -1, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [1, -1, 0, 1, 0, 0, 0, -1], [0, 1, -1, -1, 1, 0, 0, 1], [1, 0, 0, 0, 0, -1, 1, 0]]
[[0, -1, 1, 0, 1, -1, 0, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [1, 0, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 1, 1, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, 0, 0, 1], [-1, 1, -1, 1, 0, -1, 1, 0]]
[[0, -1, 1, 0, 1, -1, 0, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, -1, 0, 1], [1, -1, 0, 0, 0, 1, 0, 0], [-1, 1, 0, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, -1, 1, 0, 0, 0, 0]]
[[0, -1, 1, 0, 1, -1, 0, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [1, 0, 0, 1, -1, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, -1, 1, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, -1, 0, 1, 0, 0, 0]]
[[0, -1, 1, 0, 1, -1, 0, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [1, -1, 0, 0, 0, 1, -1, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [-1, 1, -1, 1, 0, 0, -1, 0]]
[[0, -1, 1, 0, 1, -1, 0, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [1, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 1, -1, 1, 0, 0, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [-1, 1, 0, -1, 1, 0, -1, 0]]
[[0, -1, 1, 0, 1, -1, 0, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 0, 1, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [0, 0, -1, 0, 1, 0, 0, 1], [-1, 1, 0, 0, 0, -1, 1, 0]]
[[0, -1, 1, 0, 1, -1, 0, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [1, 0, 0, -1, 1, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 1, -1, 0], [-1, 1, -1, 0, 1, 0, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [-1, 1, 0, 0, 0, 0, -1, 0]]
[[0, -1, 1, 0, 1, -1, 0, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [1, -1, 0, 0, 0, -1, 1, 1], [-1, 1, 0, 1, -1, 0, 0, -1], [0, 0, -1, 0, 1, 0, 0, 1], [-1, 1, 0, -1, 1, -1, 1, 0]]
[[0, -1, 1, 0, 1, -1, 0, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, 0, 0, 0, -1, 0, 0]]
[[0, -1, 1, 0, 1, -1, 0, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, 1, 0, -1], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 1, -1, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, 0, -1, 1, 0, 0, 0]]
[[0, -1, 1, 0, 1, -1, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 0, 0, -1], [-1, 0, 1, -1, 0, 1, -1, 0]]
[[0, -1, 1, 0, 1, -1, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 1, 0, -1], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 1, -1, 0, 0, 0, 0]]
[[0, -1, 1, 0, 1, -1, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 1, 0, -1, 0, 0, 0]]
[[0, -1, 1, 0, 1, -1, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [-1, 0, 1, -1, 0, 0, 1, 0]]
[[0, -1, 1, 0, 1, -1, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [-1, 0, 0, 1, -1, 0, 1, 0]]
[[0, -1, 1, 0, 1, -1, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 0, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 1, 0, -1, 0, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 0]]
[[0, -1, 1, 0, 1, -1, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, -1, 1, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [-1, 0, 0, 0, 0, 0, 1, 0]]
[[0, -1, 1, 0, 1, -1, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 0, 1, 0, -1, 0, 0, -1], [-1, 0, 0, 1, -1, 1, -1, 0]]
[[0, -1, 1, 0, 1, -1, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 0, 0, 0, 1, 0, 0]]
[[0, -1, 1, 0, 1, -1, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, -1, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 0, 1, -1, 0, 0, 0]]
[[0, -1, 0, 1, -1, 0, 0, 1], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, -1, -1], [-1, 1, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 1, -1, 0, 1], [1, -1, 1, -1, 0, 0, 1, 0]]
[[0, -1, 0, 1, -1, 0, 0, 1], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, -1, 1, 0, -1], [-1, 1, 0, -1, 0, 0, 0, 1], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 1, -1, 1, -1, 0, 0]]
[[0, -1, 0, 1, -1, 0, 0, 1], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 1, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 1, -1, 0, 0, 0, 0]]
[[0, -1, 0, 1, -1, 0, 0, 1], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, -1, 1, -1], [-1, 1, 0, 0, 0, 0, -1, 0], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 1, -1, 1, 0, -1], [1, -1, 1, -1, 0, 1, -1, 0]]
[[0, -1, 0, 1, -1, 0, 0, 1], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 1, 0, 0, -1, 0, 0, 0], [1, -1, 0, 0, 0, 1, -1, 0], [-1, 1, -1, 0, 0, 0, 1, 1], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, -1, 1, -1, 0, 1], [1, -1, 0, 0, 1, -1, 1, 0]]
[[0, -1, 0, 1, -1, 0, 0, 1], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 1, 0, 0, -1, 0, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [-1, 1, -1, 1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 1, -1, 0, 1], [1, -1, 0, 0, 0, 0, 1, 0]]
[[0, -1, 0, 1, -1, 0, 0, 1], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 1, 0, 0, -1, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 0, 0, 0, 1, 0, 0]]
[[0, -1, 0, 1, -1, 0, 0, 1], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 1, 0, 0, -1, 0, 0, 0], [1, -1, 0, 0, 1, -1, 1, 0], [-1, 1, -1, 1, 0, 0, -1, 0], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 1, -1, 1, 0, -1], [1, -1, 0, 0, 0, 1, -1, 0]]
[[0, -1, 0, 1, -1, 0, 0, 1], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 1, 0, 0, -1, 0, 0, 0], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 1, -1, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -1, 1, 0, -1], [1, -1, 0, 0, 1, 0, -1, 0]]
[[0, -1, 0, 1, -1, 0, 0, 1], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 1, 0, 0, -1, 0, 0, 0], [1, -1, 0, 0, 0, 1, 0, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 0, 0, 1, -1, 0, 0]]
[[0, -1, 0, 1, -1, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 1, 1], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -1, 1, 0, -1], [1, 0, -1, 1, 0, 0, -1, 0]]
[[0, -1, 0, 1, -1, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 1, -1, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, -1, 1, -1, 1, 0, 0]]
[[0, -1, 0, 1, -1, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, -1, 1, 0, 0, 0, 0]]
[[0, -1, 0, 1, -1, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 1, -1, 1], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, -1, 1, -1, 0, 1], [1, 0, -1, 1, 0, -1, 1, 0]]
[[0, -1, 0, 1, -1, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 1, -1, 1, 0, -1], [1, 0, 0, 0, -1, 1, -1, 0]]
[[0, -1, 0, 1, -1, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -1, 1, 0, -1], [1, 0, 0, 0, 0, 0, -1, 0]]
[[0, -1, 0, 1, -1, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, 0, 0, 0, -1, 0, 0]]
[[0, -1, 0, 1, -1, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [1, 0, 0, 0, -1, 1, -1, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, -1, 1, -1, 0, 1], [1, 0, 0, 0, 0, -1, 1, 0]]
[[0, -1, 0, 1, -1, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 1, -1, 0, 1], [1, 0, 0, 0, -1, 0, 1, 0]]
[[0, -1, 0, 1, -1, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, 0, 0, -1, 1, 0, 0]]
[[0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, -2, 1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 0, 0, 1, -1, 0, 1], [1, -1, 0, 0, 0, 0, 1, 0]]
[[0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, -1, 1, 0, 0, 0], [0, 1, -1, 0, 0, 0, 0, 1], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 0, 0, 1, -1, 0, 1], [1, -1, 0, 1, -1, 0, 1, 0]]
[[0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 1, -1, 1, 0, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 0, -1], [-1, 1, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 0, 0, 1, -1, 0, 1], [1, -1, 1, -1, 0, 0, 1, 0]]
[[0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [0, 1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 0, 0, 1, -1, 0, 0]]
[[0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, 0, -1, 0], [0, -1, 0, 0, 0, 0, 1, 1], [0, 1, 0, 0, -1, 1, 0, -1], [1, -1, 0, 0, 0, 1, -1, 0]]
[[0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 0, -1, 1, 0, 0, 0], [0, 1, -1, 0, 0, 0, 0, 1], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 0, 1, 0, -1, 0, 0]]
[[0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 1, -1, 0, 1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 1, -1, 1, -1, 0, 0]]
[[0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, -1, 1, 0, 0, 0], [0, 1, -1, 0, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [0, -1, 0, 0, 0, 0, 1, 1], [0, 1, 0, 0, -1, 1, 0, -1], [1, -1, 0, 1, -1, 1, -1, 0]]
[[0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 1, -1, 1, -1, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 0, -1], [-1, 1, 0, 0, 0, 0, -1, 0], [0, -1, 0, 0, 0, 0, 1, 1], [0, 1, 0, 0, -1, 1, 0, -1], [1, -1, 1, -1, 0, 1, -1, 0]]
[[0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, 0, 0, -1, 1, 0, -1], [1, 0, 0, 0, 0, 0, -1, 0]]
[[0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 1, 0, 0, 0, 0, -1, -1], [0, -1, 0, 0, 1, -1, 0, 1], [1, 0, 0, 0, 0, -1, 1, 0]]
[[0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 1, -1, 0, 0, 0, -1], [0, -1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, 0, 0, -1, 1, 0, 0]]
[[0, 0, 0, 0, -1, 0, 0, 1], [0, 0, -1, 0, 1, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, 1, -1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 0, -1, 0, 0, 1], [0, 0, -1, 1, 0, 1, -1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 0, 1], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 1, 0, 0, 0, 0, -1, -1], [0, -1, 0, 0, 1, -1, 0, 1], [1, 0, -1, 1, 0, -1, 1, 0]]
[[0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, -1, 1, 1, -1, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, -1, 1, 0, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 1, 1], [0, 1, 0, 0, 0, 0, -1, -1], [0, -1, 0, 0, 1, -1, 0, 1], [1, 0, 0, -1, 1, -1, 1, 0]]
[[0, 0, 0, 0, -1, 0, 0, 1], [0, 0, -1, 1, 1, -1, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [0, -1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, -1, 1, -1, 1, 0, 0]]
[[0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, -1, 1, 0, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, 0, -1, 0, 1, 0, 0]]
[[0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, -1, 1, 0, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, 0, 0, -1, 1, 0, -1], [1, 0, 0, -1, 1, 0, -1, 0]]
[[0, 0, 0, 0, -1, 0, 0, 1], [0, 0, -1, 1, 0, 0, 1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 0, 1], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, 0, 0, -1, 1, 0, -1], [1, 0, -1, 1, 0, 0, -1, 0]]
[[0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [-1, -1, 1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, 0, 0]]
[[0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, -1, 1, 1, -1, 0], [0, 1, -1, 0, 0, -1, 1, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [1, -1, 1, -1, 0, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [1, -1, 0, 1, -1, 0, 1, 0]]
[[0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [1, -1, 0, 0, 1, 0, -1, 0]]
[[0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 1, -1, 1, -1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 1, -1, -1], [-1, 1, 0, 0, 0, -1, 1, 0], [1, -1, 0, 1, -1, 0, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [1, -1, 1, -1, 0, 0, 1, 0]]
[[0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, 0, -1, 0], [1, 0, -1, 0, 0, 0, 1, 1], [-1, 0, 1, 0, -1, 1, 0, -1], [1, -1, 0, 0, 0, 1, -1, 0]]
[[0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, -1, 1, 1, -1, 0], [0, 1, -1, 0, 0, -1, 1, 1], [-1, -1, 1, 0, 0, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [-1, 1, -1, 1, 0, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0]]
[[0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, -1, 1, 1, -1, 0], [0, 1, -1, 0, 0, -1, 1, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [1, -1, 1, -1, 0, 0, 1, 0], [-1, 1, -1, 1, -1, 1, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0]]
[[0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 1, -1, 0, 0, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 1, -1, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 0, 0, 1, -1, 0, 0, -1], [-1, 1, 0, -1, 1, 0, 0, 0], [1, -1, 1, -1, 1, -1, 0, 0]]
[[0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 1, -1, 1, -1, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 1, -1, -1], [-1, 1, 0, 0, 0, -1, 0, 0], [1, -1, 0, 1, -1, 0, 1, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0]]
[[0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, -1, 1, 1, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 1, -1, 0, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [1, 0, 0, 0, -1, 0, 1, 0]]
[[0, 0, 0, 0, -1, 1, -1, 1], [0, 0, -1, 0, 1, -1, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [1, 1, -1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, -1, 1, 1, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0]]
[[0, 0, 0, 0, -1, 1, -1, 1], [0, 0, -1, 1, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, -1, 1, 1], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0]]
[[0, 0, 0, 0, -1, 1, -1, 1], [0, 0, -1, 1, 1, -1, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, -1, 1, 1], [-1, 1, 0, 0, 0, 1, -1, -1], [1, -1, 0, -1, 1, 0, 0, 1], [-1, 0, 0, 1, -1, 0, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0]]
[[0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 1, -1, -1, 1, 0], [0, -1, 1, 0, 0, 1, -1, -1], [-1, 1, -1, 0, 0, 0, 1, 1], [1, 0, -1, 1, 0, 0, -1, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0]]
[[0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, -1, 1, 0], [0, -1, 1, 0, 0, 1, -1, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, -1, 1, 0, 0, 0, 1], [-1, 0, 1, -1, 0, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0]]
[[0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 1, -1, -1, 1, 0], [0, -1, 1, 0, 0, 1, -1, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [1, 0, -1, 1, 0, 0, 0, 0], [-1, 1, 1, -1, 0, 0, 0, -1], [1, 0, 0, -1, 1, 0, -1, 0]]
[[0, 0, 0, 0, -1, 1, -1, 1], [0, 0, -1, 1, 0, 0, 1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, -1, 1, 1], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [1, 0, -1, 1, 0, 0, -1, 0]]
[[0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, -1, 1, 1, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [1, -1, 1, 0, 0, 0, -1, -1], [-1, 1, -1, 0, 1, -1, 0, 1], [1, 0, 0, 0, 0, -1, 1, 0]]
[[0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [-1, 1, 0, -1, 0, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0]]
[[0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 0, 1, -1, 1, -1, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 1, 0, 0, 0, -1, 1, -1], [1, -1, 0, 0, 0, 1, 0, 0], [-1, 1, 0, -1, 1, 0, -1, 0], [1, -1, 0, 1, 0, -1, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0]]
[[0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 0, 1, 0, 0, -1, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 1, 0, 0, 0, -1, 1, -1], [1, 0, -1, 0, 0, 1, -1, 1], [-1, 0, 1, -1, 1, 0, 0, -1], [1, -1, 0, 1, -1, 0, 0, 0], [1, -1, 1, -1, 1, -1, 0, 0]]
[[0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 1, -1, 0, 1, -1, -1], [-1, 1, 0, 0, 0, -1, 1, 0], [0, -1, 0, 0, 0, 1, -1, 1], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 1, -1, 1, 0, 0, -1, 0], [1, -1, 1, -1, 1, -1, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0]]
[[0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 1, -1, 1, 0, -1, -1], [-1, 1, 0, 0, -1, 0, 1, 0], [0, -1, 0, 0, 0, 1, -1, 1], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [1, -1, 1, -1, 0, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0]]
[[0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 1, 0, -1, 0, 0, -1], [-1, 1, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, 0, 1, -1, 0, -1], [1, -1, 0, 0, 0, 1, -1, 0]]
[[0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 0, 1, -1, 1, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 1, 0, 0, 0, -1, 1, -1], [1, -1, 0, 0, 0, 1, -1, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [1, 0, -1, 1, -1, 0, 0, 1], [1, -1, 1, -1, 0, 0, 1, 0]]
[[0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 1, 0, 0, -1, 0, -1], [-1, 1, 0, -1, 0, 1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [-1, -1, 1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [1, -1, 0, 0, 1, 0, -1, 0]]
[[0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 1, -1, 0, 1, 0, -1], [-1, 1, 0, 0, 0, -1, 0, 0], [0, -1, 0, 0, 0, 1, -1, 1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 1, -1, 1, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [1, -1, 0, 1, -1, 0, 1, 0]]
[[0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 1, 0, -1, 0, 1, -1], [-1, 1, 0, -1, 1, 0, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 1, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, 0, 0]]
[[0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0]]
[[0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 1, -1, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [0, -1, 0, 0, 0, 1, -1, 1], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [1, 0, 0, -1, 0, 1, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0]]
[[0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 1, -1, -1, 1, 0, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [0, -1, 0, 0, 0, 1, -1, 1], [1, -1, 1, 0, 0, -1, 1, -1], [-1, 1, -1, 1, -1, 0, 0, 1], [1, 0, 0, -1, 1, 0, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0]]
[[0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 0, 1, -1, 0, 0, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 1, 0, 0, 0, -1, 1, -1], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 0, 1, -1, 0, 0, 1, 0], [1, 0, -1, 1, -1, 1, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0]]
[[0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 1, 0, 0, 0, -1, 1, -1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [1, 0, -1, 1, 0, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0]]
[[0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 0, 1, -1, 0, -1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 1, 0, 0, 0, -1, 1, -1], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 1, -1, 0, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [1, 0, 0, -1, 1, 0, -1, 0]]
[[0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 1, -1, 0, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [0, -1, 0, 0, 0, 1, -1, 1], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [1, -1, 1, -1, 1, 0, 0, -1], [1, 0, -1, 1, 0, 0, -1, 0]]
[[0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 0, 0, 0, 1, -1, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [1, -1, 0, 0, -1, 1, 0, 1], [1, 0, 0, 0, 0, -1, 1, 0]]
[[0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 0, 0, -1, 1, -1, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [1, 1, -1, 0, 0, 0, 0, 0]]
[[0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, -1, 0, 1, 0]]
[[0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [-1, 1, 0, -1, 0, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, -2, 1, 0, 0, 0, 0, 0]]
[[0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 1, -1, 1, -1, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 1, 0, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, 1, 0], [0, 1, -1, 0, 0, 0, -1, 1], [0, -1, 1, 0, 1, -1, 0, -1], [1, -1, 1, -1, 0, 1, -1, 0]]
[[0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 1, -1, 0, 1, -1, -1], [-1, 1, 0, 0, 0, -1, 1, 0], [0, -1, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 1, -1], [0, 1, -1, 0, 0, 0, -1, 1], [0, -1, 1, 0, 1, -1, 0, -1], [1, -1, 0, 1, -1, 1, -1, 0]]
[[0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 1, 0, -1, 0, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 1, 0, 0, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 1, -1, 1, -1, 0, 0]]
[[0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 1, -1, 1, -1, 0, -1], [-1, 1, 0, 0, -1, 1, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [1, 1, -1, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 0, 1, 0, -1, 0, 0]]
[[0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 1, 0, -1, 1, -1, -1], [-1, 1, 0, -1, 1, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 0, 1, 0], [0, 1, -1, 0, 0, 0, -1, 1], [0, -1, 1, 0, 1, -1, 0, -1], [1, -1, 0, 0, 0, 1, -1, 0]]
[[0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 1, 0, 0, -1, 0, -1], [-1, 1, 0, -1, 0, 1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 0, 0, 1, -1, 0, 0]]
[[0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 1, -1, 0, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 1, 0, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, -1, 0, -1, 1, 0, 1], [1, -1, 1, -1, 0, 0, 1, 0]]
[[0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 1, -1, 0, 0, 1, -1], [-1, 1, 0, 0, 0, 0, -1, 0], [0, -1, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, -1, 0, -1, 1, 0, 1], [1, -1, 0, 1, -1, 0, 1, 0]]
[[0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 1, 0, -1, 0, 1, -1], [-1, 1, 0, -1, 1, 0, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, -1, 0, -1, 1, 0, 1], [1, -1, 0, 0, 0, 0, 1, 0]]
[[0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 1, -1, 0, -1, 1, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [0, -1, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, -1, 0], [0, -1, 1, 0, 0, 0, 1, -1], [0, 1, -1, 0, -1, 1, 0, 1], [1, 0, -1, 1, 0, -1, 1, 0]]
[[0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 1, -1, -1, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 1, 0, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, -1, 1], [0, -1, 1, 0, 0, 0, 1, -1], [0, 1, -1, 0, -1, 1, 0, 1], [1, 0, 0, -1, 1, -1, 1, 0]]
[[0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 1, -1, -1, 1, 0, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [0, -1, 0, 0, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, -1, 1, -1, 1, 0, 0]]
[[0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, 0, -1, 0, 1, 0, 0]]
[[0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 1, -1, 0, -1, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 1, 0, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 1, 0, 1, -1, 0, -1], [1, 0, 0, -1, 1, 0, -1, 0]]
[[0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 1, -1, 0, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [0, -1, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 1, 0, 1, -1, 0, -1], [1, 0, -1, 1, 0, 0, -1, 0]]
[[0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 0, -1, 0, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, 1, -1, 0, 0, 0, 0, 0]]
[[0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 1, 0, 1, -1, 0, -1], [1, 0, 0, 0, 0, 0, -1, 0]]
[[0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, -1, 1, 0, 0, 0, 1, -1], [0, 1, -1, 0, -1, 1, 0, 1], [1, 0, 0, 0, 0, -1, 1, 0]]
[[0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, 0, 0, -1, 1, 0, 0]]
[[0, -1, 1, 1, -1, 0, 0, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [1, 0, 0, 0, 0, 1, -1, -1], [1, -1, 0, 0, 0, -1, 1, 1], [-1, 1, 0, 0, 0, 0, -1, 0], [0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 1, -1, 1, 0, 1], [-1, 1, -1, 1, 0, -1, 1, 0]]
[[0, -1, 1, 1, -1, 0, 0, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, -1, 1, 0, 0, 0, 0]]
[[0, -1, 1, 1, -1, 0, 0, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [1, 0, 0, 0, 1, -1, 0, -1], [1, -1, 0, 0, -1, 1, 0, 1], [-1, 1, 1, -1, 0, 0, 0, -1], [0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, -1, 1, -1, 1, 0, 0]]
[[0, -1, 1, 1, -1, 0, 0, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [1, 0, 0, 0, 0, 0, 1, -1], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 1, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, -1, 1, -1, 0, -1], [-1, 1, -1, 1, 0, 0, -1, 0]]
[[0, -1, 1, 1, -1, 0, 0, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [1, 0, 0, 0, 0, -1, 1, 0], [1, -1, 0, 0, 0, 1, -1, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, -1, 1, -1, 0, -1], [-1, 1, 0, 0, -1, 1, -1, 0]]
[[0, -1, 1, 1, -1, 0, 0, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [1, 0, 0, 0, -1, 0, 1, 0], [1, -1, 0, 0, 1, 0, -1, 0], [-1, 1, -1, 1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, -1, 1, -1, 0, -1], [-1, 1, 0, 0, 0, 0, -1, 0]]
[[0, -1, 1, 1, -1, 0, 0, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [1, 0, 0, 0, -1, 1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, 0, 0, 0, -1, 0, 0]]
[[0, -1, 1, 1, -1, 0, 0, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [1, 0, 0, 0, -1, 1, -1, 0], [1, -1, 0, 0, 1, -1, 1, 0], [-1, 1, -1, 1, 0, 0, -1, 0], [0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 1, -1, 1, 0, 1], [-1, 1, 0, 0, 0, -1, 1, 0]]
[[0, -1, 1, 1, -1, 0, 0, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [1, 0, 0, 0, 0, 0, -1, 0], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 1, -1, 1, 0, 1], [-1, 1, 0, 0, -1, 0, 1, 0]]
[[0, -1, 1, 1, -1, 0, 0, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [1, 0, 0, 0, 0, -1, 0, 0], [1, -1, 0, 0, 0, 1, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, 0, 0, -1, 1, 0, 0]]
[[0, -1, 1, 1, -1, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, -1, 1, 1], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, -1, 1, -1, 0, -1], [-1, 0, 1, -1, 0, 1, -1, 0]]
[[0, -1, 1, 1, -1, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 1, -1, 0, 0, 0, 0]]
[[0, -1, 1, 1, -1, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, -1, 1, 0, 1], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 1, -1, 1, -1, 0, 0]]
[[0, -1, 1, 1, -1, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, -1, 1], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 1, -1, 1, 0, 1], [-1, 0, 1, -1, 0, 0, 1, 0]]
[[0, -1, 1, 1, -1, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, -1, 0], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 1, -1, 1, 0, 1], [-1, 0, 0, 0, 1, -1, 1, 0]]
[[0, -1, 1, 1, -1, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 1, -1, 1, 0, 1], [-1, 0, 0, 0, 0, 0, 1, 0]]
[[0, -1, 1, 1, -1, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 0, 0, 0, 1, 0, 0]]
[[0, -1, 1, 1, -1, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 1, 0], [1, 0, 0, 0, -1, 1, -1, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, -1, 1, -1, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 0]]
[[0, -1, 1, 1, -1, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, -1, 1, -1, 0, -1], [-1, 0, 0, 0, 1, 0, -1, 0]]
[[0, -1, 1, 1, -1, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 0, 0, 1, -1, 0, 0]]
[[0, -1, 0, 0, 1, -1, 0, 1], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, 0, -1, 0, -1], [1, -1, 0, 0, 0, 1, -1, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1], [1, -1, 1, -1, 0, 0, 1, 0]]
[[0, -1, 0, 0, 1, -1, 0, 1], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, 0, -1, 0, -1], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0, 0, -1], [1, -1, 1, -1, 0, 1, -1, 0]]
[[0, -1, 0, 0, 1, -1, 0, 1], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, 0, -1, 0, -1], [1, -1, 0, 0, 0, 1, 0, 0], [-1, 1, 0, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 1, -1, 0, 0, 0, 0]]
[[0, -1, 0, 0, 1, -1, 0, 1], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 1, 0, -1, 0, 0, 0]]
[[0, -1, 0, 0, 1, -1, 0, 1], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 1, 0, -1, 1, -1, 0, 0], [0, 0, -1, 0, 0, 1, 0, 1], [1, -1, 1, 0, 0, 0, -1, -1], [-1, 1, -1, 1, 0, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1], [1, -1, 0, 1, -1, 0, 1, 0]]
[[0, -1, 0, 0, 1, -1, 0, 1], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 1, 0, -1, 1, -1, 0, 0], [0, 0, -1, 0, 0, 1, 0, 1], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 1, -1, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 0, 1, -1, 0, 0, 0]]
[[0, -1, 0, 0, 1, -1, 0, 1], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 1, 0, -1, 1, -1, 0, 0], [0, 0, -1, 0, 0, 1, 0, 1], [1, -1, 1, 0, 0, -1, 1, -1], [-1, 1, -1, 1, -1, 0, 0, 1], [0, 0, 0, 0, 1, 0, 0, -1], [1, -1, 0, 1, -1, 1, -1, 0]]
[[0, -1, 0, 0, 1, -1, 0, 1], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 1, 0, -1, 1, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 0, 1, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0, 0, -1], [1, -1, 0, 0, 0, 1, -1, 0]]
[[0, -1, 0, 0, 1, -1, 0, 1], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 1, 0, -1, 1, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 1, -1, 0], [-1, 1, -1, 0, 1, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1], [1, -1, 0, 0, 0, 0, 1, 0]]
[[0, -1, 0, 0, 1, -1, 0, 1], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 1, 0, -1, 1, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 0, 0, 0, 1, 0, 0]]
[[0, -1, 0, 0, 1, -1, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 1, 0, 1], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, -1], [1, 0, -1, 1, 0, 0, -1, 0]]
[[0, -1, 0, 0, 1, -1, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 1, 0, 1], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 0, 0, -1, 0, 0, 1], [1, 0, -1, 1, 0, -1, 1, 0]]
[[0, -1, 0, 0, 1, -1, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 1, 0, 1], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, -1, 1, 0, 0, 0, 0]]
[[0, -1, 0, 0, 1, -1, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, -1, 0, 1, 0, 0, 0]]
[[0, -1, 0, 0, 1, -1, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, -1, 1, 0, 0], [0, 0, 1, 0, 0, -1, 0, -1], [1, 0, -1, 0, 0, 0, 1, 1], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, -1], [1, 0, 0, -1, 1, 0, -1, 0]]
[[0, -1, 0, 0, 1, -1, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, -1, 1, 0, 0], [0, 0, 1, 0, 0, -1, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, 0, -1, 1, 0, 0, 0]]
[[0, -1, 0, 0, 1, -1, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, -1, 1, 0, 0], [0, 0, 1, 0, 0, -1, 0, -1], [1, 0, -1, 0, 0, 1, -1, 1], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 0, 0, 0, -1, 0, 0, 1], [1, 0, 0, -1, 1, -1, 1, 0]]
[[0, -1, 0, 0, 1, -1, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, -1, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, 0, -1, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 0, 0, 0, -1, 0, 0, 1], [1, 0, 0, 0, 0, -1, 1, 0]]
[[0, -1, 0, 0, 1, -1, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, -1, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, -1, 1, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, -1], [1, 0, 0, 0, 0, 0, -1, 0]]
[[0, -1, 0, 0, 1, -1, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, -1, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, 0, 0, 0, -1, 0, 0]]
[[0, 0, 0, -1, 1, -1, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, -1, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, -2, 1, 0, 0, 0, 0, 0]]
[[0, 0, 0, -1, 1, -1, 0, 1], [0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 0, 0, 1, -1, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [1, -1, 1, -1, 0, 1, -1, 0], [-1, 1, -1, 0, 1, 0, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [1, -1, 0, 0, 0, 0, 1, 0]]
[[0, 0, 0, -1, 1, -1, 0, 1], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, 0, -1, 1, 0, 0], [-1, 1, 0, 0, 0, -1, 1, 0], [1, 0, -1, 0, 0, 1, -1, 1], [-1, 0, 1, -1, 1, 0, 0, -1], [0, -1, 0, 1, -1, 0, 0, 1], [1, -1, 0, 0, 1, -1, 1, 0]]
[[0, 0, 0, -1, 1, -1, 0, 1], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, 1, -1, 0, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [-1, 1, -1, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 0, 1, -1, 0, 0, 0]]
[[0, 0, 0, -1, 1, -1, 0, 1], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 0, 1, 0, -1, 0, 0]]
[[0, 0, 0, -1, 1, -1, 0, 1], [0, 0, 1, 0, -1, 1, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, -1, 1, -1], [1, -1, 0, 0, 0, 1, -1, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [1, -1, 1, -1, 0, 0, 1, 0]]
[[0, 0, 0, -1, 1, -1, 0, 1], [0, 0, 1, -1, 0, 1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, -1, 1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 1, 0, -1, 0, 0, 0]]
[[0, 0, 0, -1, 1, -1, 0, 1], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, 0, 1, -1, 0, 0], [-1, 1, 0, 0, -1, 1, -1, 0], [1, -1, 1, -1, 0, 0, 1, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [0, 1, 0, -1, 1, 0, 0, -1], [1, -1, 0, 0, 0, 1, -1, 0]]
[[0, 0, 0, -1, 1, -1, 0, 1], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, -1, 1, 0, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [1, 0, -1, 0, 0, 0, 1, 1], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [1, -1, 0, 0, 1, 0, -1, 0]]
[[0, 0, 0, -1, 1, -1, 0, 1], [0, 0, 1, 0, -1, 0, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 1, 0, -1, 1, 0, 0, -1], [1, -1, 1, -1, 0, 1, -1, 0]]
[[0, 0, 0, -1, 1, -1, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, -1, 1, 0, -1, 1, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [1, 0, 0, 0, 0, 0, -1, 0]]
[[0, 0, 0, -1, 1, -1, 0, 1], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, 0, -1, 1, 0, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [1, -1, -1, 1, 0, 0, 0, 1], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, 0, -1, 1, 0, 0, 0]]
[[0, 0, 0, -1, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -1, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, 0, -1, 0, 1, 0, 0]]
[[0, 0, 0, -1, 1, -1, 0, 1], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [1, 0, -1, 1, 0, 0, -1, 0], [-1, 1, 1, -1, 0, 0, 0, -1], [0, -1, 0, 1, -1, 0, 0, 1], [1, 0, 0, 0, 0, -1, 1, 0]]
[[0, 0, 0, -1, 1, -1, 0, 1], [0, 0, -1, 1, -1, 1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 1, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, 1, -1, 0, 0, 0, 0, 0]]
[[0, 0, 0, -1, 1, -1, 0, 1], [0, 0, -1, 1, 0, 1, -1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 1, 1], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [0, -1, 0, 1, -1, 0, 0, 1], [1, 0, -1, 1, 0, -1, 1, 0]]
[[0, 0, 0, -1, 1, -1, 0, 1], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [1, -1, 1, 0, 0, -1, 1, -1], [-1, 1, -1, 1, -1, 0, 0, 1], [0, 1, 0, -1, 1, 0, 0, -1], [1, 0, 0, 0, -1, 1, -1, 0]]
[[0, 0, 0, -1, 1, -1, 0, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [1, -1, 1, 0, 0, 0, -1, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [1, 0, 0, 0, -1, 0, 1, 0]]
[[0, 0, 0, -1, 1, -1, 0, 1], [0, 0, -1, 1, 0, 0, 1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 1, -1, 1], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [1, 0, -1, 1, 0, 0, -1, 0]]
[[0, 0, 0, -1, 1, -1, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, -1, 0, 1, 0, 0, 0]]
[[0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [-1, 1, 0, -1, 0, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, -2, 1, 0, 0, 0, 0, 0]]
[[0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 0, 1, 0, 0, -1, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 1, 0, 0, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, -1, 1, -1, 0, 0, 1], [0, -1, 1, 0, 0, 0, 0, -1], [1, -1, 1, -1, 0, 1, -1, 0]]
[[0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 1, -1, 1, 0, -1, -1], [-1, 1, 0, 0, -1, 0, 1, 0], [0, -1, 0, 0, 1, -1, 0, 1], [0, 1, -1, 1, 0, 0, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 0, -1], [1, -1, 0, 1, -1, 1, -1, 0]]
[[0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 0, 1, 0, -1, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 1, 0, 0, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [1, -1, 0, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 1, -1, 0, 0, 0, 0]]
[[0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 1, -1, 1, -1, 0, -1], [-1, 1, 0, 0, -1, 1, 0, 0], [0, -1, 0, 0, 1, -1, 0, 1], [0, 1, -1, 1, 0, 0, 0, -1], [1, -1, 1, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 0, 1, -1, 0, 0, 0]]
[[0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 1, 0, -1, 1, -1, -1], [-1, 1, 0, -1, 1, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 1, -1, 0, 0, 0, 1], [1, 1, -1, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, 0, 0, -1], [1, -1, 0, 0, 1, 0, -1, 0]]
[[0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 1, 0, -1, 0, 0, -1], [-1, 1, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 1, -1, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 0, 0, 1, -1, 0, 0]]
[[0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 0, 1, 0, -1, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 1, 0, 0, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0], [0, 1, -1, 0, 0, 0, 0, 1], [1, -1, 1, -1, 0, 0, 1, 0]]
[[0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 1, -1, 1, -1, 1, -1], [-1, 1, 0, 0, -1, 1, -1, 0], [0, -1, 0, 0, 1, -1, 0, 1], [0, 1, -1, 1, 0, 0, 0, -1], [1, -1, 1, -1, 0, 0, 0, 0], [0, 1, -1, 0, 0, 0, 0, 1], [1, -1, 0, 1, -1, 0, 1, 0]]
[[0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 1, 0, -1, 0, 1, -1], [-1, 1, 0, -1, 1, 0, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 1, -1, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 0, 1], [1, -1, 0, 0, 1, -1, 1, 0]]
[[0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 1, -1, 0, -1, 1, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [0, -1, 0, 0, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [1, -1, 1, -1, 1, 0, 0, -1], [0, 1, -1, 0, 0, 0, 0, 1], [1, 0, -1, 1, 0, -1, 1, 0]]
[[0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 0, 0, 1, -1, -1, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -1, 1, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 0, -1], [1, 0, 0, 0, -1, 1, -1, 0]]
[[0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 0, 1, -1, -1, 1, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 1, 0, 0, -1, 1, 0, -1], [0, -1, 1, -1, 0, 0, 0, 1], [1, -1, 0, 1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 0, 1], [1, 0, 0, -1, 1, -1, 1, 0]]
[[0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 1, -1, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [0, -1, 0, 0, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, -1, 1, 0, 0, 0, 0]]
[[0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 0, 1, -1, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 1, 0, 0, -1, 1, 0, -1], [0, -1, 1, -1, 0, 0, 0, 1], [1, 0, -1, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, 0, -1, 1, 0, 0, 0]]
[[0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 0, 1, -1, 0, -1, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [0, 1, 0, 0, -1, 1, 0, -1], [0, -1, 1, -1, 0, 0, 0, 1], [1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 1, 0, 0, 0, 0, -1], [1, 0, 0, -1, 1, 0, -1, 0]]
[[0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -1, 1, 0, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, 0, 0, 1], [1, 0, 0, 0, -1, 0, 1, 0]]
[[0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 1, -1, 0, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [0, -1, 0, 0, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, -1, 1, 0, 0, 0, 0, -1], [1, 0, -1, 1, 0, 0, -1, 0]]
[[0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 0, 0, 1, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -1, 1, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, 0, 0, -1, 1, 0, 0]]
[[0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 0, 0, 0, -1, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, 1, -1, 0, 0, 0, 0, 0]]
[[0, -1, 2, -1, 0, 0, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, -1, 0, 1, 0, 1], [-1, 1, 0, -1, 1, -1, 1, 0]]
[[0, -1, 2, -1, 0, 0, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, 0, -1, 1, 0, 0, 0]]
[[0, -1, 2, -1, 0, 0, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, 0, -1, 0, 1, 0, 0]]
[[0, -1, 2, -1, 0, 0, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 1, 0, -1, 0, -1], [-1, 1, 0, -1, 1, 0, -1, 0]]
[[0, -1, 2, -1, 0, 0, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 1, 0, -1, 0, -1], [-1, 1, 0, 0, -1, 1, -1, 0]]
[[0, -1, 2, -1, 0, 0, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 1, 0, -1, 0, -1], [-1, 1, 0, 0, 0, 0, -1, 0]]
[[0, -1, 2, -1, 0, 0, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, 0, 0, 0, -1, 0, 0]]
[[0, -1, 2, -1, 0, 0, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, -1, 0, 1, 0, 1], [-1, 1, 0, 0, 0, -1, 1, 0]]
[[0, -1, 2, -1, 0, 0, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, -1, 0, 1, 0, 1], [-1, 1, 0, 0, -1, 0, 1, 0]]
[[0, -1, 2, -1, 0, 0, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, 0, 0, -1, 1, 0, 0]]
[[0, -1, 2, -1, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 1, 0, -1, 0, -1], [-1, 0, 0, 1, -1, 1, -1, 0]]
[[0, -1, 2, -1, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 0, 1, -1, 0, 0, 0]]
[[0, -1, 2, -1, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 0, 1, 0, -1, 0, 0]]
[[0, -1, 2, -1, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, -1, 0, 1, 0, 1], [-1, 0, 0, 1, -1, 0, 1, 0]]
[[0, -1, 2, -1, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, -1, 0, 1, 0, 1], [-1, 0, 0, 0, 1, -1, 1, 0]]
[[0, -1, 2, -1, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, -1, 0, 1, 0, 1], [-1, 0, 0, 0, 0, 0, 1, 0]]
[[0, -1, 2, -1, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 0, 0, 0, 1, 0, 0]]
[[0, -1, 2, -1, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 1, 0, -1, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 0]]
[[0, -1, 2, -1, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 1, 0, -1, 0, -1], [-1, 0, 0, 0, 1, 0, -1, 0]]
[[0, -1, 2, -1, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 0, 0, 1, -1, 0, 0]]
[[0, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 1, -1, 1, -1, 0, 0]]
[[0, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [1, -1, 1, -1, 0, 1, -1, 0]]
[[0, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [1, -1, 1, -1, 0, 0, 1, 0]]
[[0, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 1, 0, -1, 0, 0, 0]]
[[0, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [1, -1, 0, 1, -1, 1, -1, 0]]
[[0, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [1, -1, 0, 1, -1, 0, 1, 0]]
[[0, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 0, 1, 0, -1, 0, 0]]
[[0, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [1, -1, 0, 0, 1, -1, 1, 0]]
[[0, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [1, -1, 0, 0, 1, 0, -1, 0]]
[[0, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [1, -1, 0, 0, 0, 1, 0, 0]]
[[0, -1, 0, 0, 0, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, -1, 1, -1, 1, 0, 0]]
[[0, -1, 0, 0, 0, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [1, 0, -1, 1, 0, -1, 1, 0]]
[[0, -1, 0, 0, 0, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [1, 0, -1, 1, 0, 0, -1, 0]]
[[0, -1, 0, 0, 0, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, -1, 0, 1, 0, 0, 0]]
[[0, -1, 0, 0, 0, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [1, 0, 0, -1, 1, -1, 1, 0]]
[[0, -1, 0, 0, 0, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [1, 0, 0, -1, 1, 0, -1, 0]]
[[0, -1, 0, 0, 0, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, 0, -1, 0, 1, 0, 0]]
[[0, -1, 0, 0, 0, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [1, 0, 0, 0, -1, 1, -1, 0]]
[[0, -1, 0, 0, 0, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [1, 0, 0, 0, -1, 0, 1, 0]]
[[0, -1, 0, 0, 0, 0, 0, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [1, 0, 0, 0, 0, -1, 0, 0]]
[[0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [-1, 1, 0, -1, 0, 0, 0, 1], [1, 0, -1, 0, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, -2, 1, 0, 0, 0, 0, 0]]
[[0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 1, -1, 0, 1, -1, -1], [-1, 1, 0, 0, 0, -1, 1, 0], [1, -1, 0, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 1, -1, 0, 1, 0, 0, 0], [0, -1, 1, -1, 0, 0, 0, 1], [1, -1, 0, 0, 0, 0, 1, 0]]
[[0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 1, -1, 1, 0, -1, -1], [-1, 1, 0, 0, -1, 0, 1, 0], [1, -1, 0, 0, 0, 1, -1, 0], [0, 1, -1, 0, 0, 0, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [0, -1, 1, -1, 0, 0, 0, 1], [1, -1, 0, 0, 1, -1, 1, 0]]
[[0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 0, 0, 0, 1, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 1, 0, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 1, -1, 0, 0, 0, 0]]
[[0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 1, -1, 1, -1, 0, 0]]
[[0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 1, 0, -1, 1, -1, -1], [-1, 1, 0, -1, 1, -1, 1, 0], [1, 0, -1, 0, 0, 1, -1, 1], [0, -1, 1, 0, 0, 0, 0, -1], [-1, 1, -1, 1, 0, 0, 0, 0], [0, -1, 1, -1, 0, 0, 0, 1], [1, -1, 0, 1, -1, 0, 1, 0]]
[[0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 0, 1, -1, 1, 0, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [1, 1, -1, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, 0, 0, -1], [-1, 1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [1, -1, 1, 0, -1, 0, 0, 0]]
[[0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 1, -1, 0, 0, 1, -1], [-1, 1, 0, 0, 0, 0, -1, 0], [1, -1, 0, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 1, -1, 1, 0, 0, 0, -1], [1, -1, 0, 0, 0, 1, -1, 0]]
[[0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 1, -1, 1, -1, 1, -1], [-1, 1, 0, 0, -1, 1, -1, 0], [1, -1, 0, 0, 0, 0, 1, 0], [0, 1, -1, 0, 0, 0, 0, 1], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 1, -1, 1, 0, 0, 0, -1], [1, -1, 0, 0, 1, 0, -1, 0]]
[[0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 1, 0, -1, 0, 1, -1], [-1, 1, 0, -1, 1, 0, -1, 0], [1, 0, -1, 0, 0, 0, 1, 1], [0, -1, 1, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 1, -1, 1, 0, 0, 0, -1], [1, -1, 0, 1, -1, 1, -1, 0]]
[[0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 1, -1, 1, 0, 0, 0, -1], [1, 0, 0, 0, 0, 0, -1, 0]]
[[0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 1, -1, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [1, -1, 0, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, -1, 1, 0, 0, 0, 0]]
[[0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 1, -1, -1, 1, 0, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [1, -1, 0, 0, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, -1, 1, -1, 1, 0, 0]]
[[0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 0, 0, 0, 1, -1, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [0, -1, 1, -1, 0, 0, 0, 1], [1, 0, 0, 0, 0, -1, 1, 0]]
[[0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, 0, 0, 1], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, 0, -1, 0, 1, 0, 0, 0]]
[[0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 0, -1, 0, 1, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [1, -1, 1, 0, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [1, 1, -1, 0, 0, 0, 0, 0]]
[[0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 0, 0, -1, 1, 1, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, 0, 0, 0, -1, 1, 0], [0, -1, 1, 0, 0, 0, 0, -1], [-1, 1, 0, -1, 0, 0, 0, 1], [0, 1, -1, 1, 0, 0, 0, -1], [1, 0, 0, 0, -1, 1, -1, 0]]
[[0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 0, -1, 1, 1, -1, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [1, -1, 1, 0, 0, 0, -1, -1], [0, 1, -1, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [0, -1, 1, -1, 0, 0, 0, 1], [1, 0, 0, -1, 1, -1, 1, 0]]
[[0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 0, -1, 1, 0, 1, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [1, -1, 1, 0, 0, -1, 1, -1], [0, 1, -1, 0, 0, 0, 0, 1], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 1, -1, 1, 0, 0, 0, -1], [1, 0, 0, -1, 1, 0, -1, 0]]
[[0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [1, 0, 0, 0, 0, 0, -1, 0], [0, -1, 1, 0, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 1, -1, 0, 0, 0, 1], [1, 0, 0, 0, -1, 0, 1, 0]]
[[0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, -1, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0]]
[[0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, -1, 1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, 0, 0]]
[[0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, 0, 0, 0, -1, 1, 0], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [1, -1, 0, 0, 1, -1, 1, 0]]
[[0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [1, -1, 0, 1, -1, 1, -1, 0]]
[[0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 1, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 1, 0, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0]]
[[0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 1, 0, -1, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [1, -1, 1, -1, 0, 0, 1, 0]]
[[0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, 0, 0, -1, 1, -1, 0], [1, -1, 1, -1, 0, 0, 1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, -1, 1, 0, 0, -1], [1, -1, 0, 0, 0, 1, -1, 0]]
[[0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [1, 0, -1, 0, 0, 0, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 1, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0]]
[[0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 1, -1, 0, 0, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, -1, 1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [1, -1, 1, 0, -1, 0, 0, 0]]
[[0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 1, 0, -1, 0, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [1, -1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0]]
[[0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [1, -1, -1, 1, 0, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [1, 0, 0, -1, 1, -1, 1, 0]]
[[0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, -1, 0, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0]]
[[0, 0, 0, -1, 1, 0, -1, 1], [0, 0, -1, 1, -1, 0, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 1, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [1, 1, -1, 0, 0, 0, 0, 0]]
[[0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0]]
[[0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [1, -1, 1, 0, 0, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 1, 1, -1, 0, 0, 0, -1], [1, 0, 0, 0, -1, 1, -1, 0]]
[[0, 0, 0, -1, 1, 0, -1, 1], [0, 0, -1, 1, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 1, 1], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0]]
[[0, 0, 0, -1, 1, 0, -1, 1], [0, 0, -1, 1, 0, 0, 1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [1, 0, -1, 1, 0, 0, -1, 0]]
[[0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 1, -1, 0, 0, 1], [1, 0, 0, 0, 0, -1, 1, 0]]
[[0, 0, 0, -1, 1, 0, -1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0]]
[[0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, -1, 1, 0, 0, 0, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, -1, 0, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0]]
[[0, -1, 0, 0, 0, 1, -1, 1], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 1, -1, -1], [0, 0, 0, -1, 0, 0, 1, 1], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 1, 0, -1, 1, 0, 0, 0], [1, -1, 1, -1, 1, -1, 0, 0]]
[[0, -1, 0, 0, 0, 1, -1, 1], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 1, -1, -1], [0, 0, 0, -1, 2, -1, 0, 0], [1, -1, 0, 1, -1, 0, 1, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0]]
[[0, -1, 0, 0, 0, 1, -1, 1], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 1, -1, -1], [0, 0, 0, -1, 2, -1, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [1, -1, 1, -1, 0, 0, 1, 0]]
[[0, -1, 0, 0, 0, 1, -1, 1], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, 0, -1, -1], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [1, -1, 1, 0, -1, 0, 0, 0]]
[[0, -1, 0, 0, 0, 1, -1, 1], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 1, 0, -1, 0, 1, -1, 0], [0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 0, 1, 0, 0, -1, -1], [1, -1, 1, -1, 0, 0, 1, 0], [-1, 1, -1, 1, -1, 1, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0]]
[[0, -1, 0, 0, 0, 1, -1, 1], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 1, 0, -1, 0, 1, -1, 0], [0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 0, 1, 0, 0, -1, -1], [1, -1, 1, -1, 0, 0, 0, 0], [-1, 1, -1, 1, -1, 0, 0, 1], [1, -1, 0, 1, -1, 0, 1, 0]]
[[0, -1, 0, 0, 0, 1, -1, 1], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 1, 0, -1, 0, 1, -1, 0], [0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 0, 1, -2, 1, 0, 0], [1, -1, 1, -1, 1, 0, 0, -1], [-1, 1, -1, 1, 0, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0]]
[[0, -1, 0, 0, 0, 1, -1, 1], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 1, 0, -1, 0, 1, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 0, 1, 1], [1, -1, 1, 0, 0, 0, -1, -1], [-1, 1, -1, 0, 1, -1, 0, 1], [1, -1, 0, 0, 1, -1, 1, 0]]
[[0, -1, 0, 0, 0, 1, -1, 1], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 1, 0, -1, 0, 1, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 0, 1, 1], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 1, -1, 0, 1, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0]]
[[0, -1, 0, 0, 0, 1, -1, 1], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 1, 0, -1, 0, 1, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, -1, 1, 0, -1, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [1, -1, 0, 0, 0, 0, 1, 0]]
[[0, -1, 0, 0, 0, 1, -1, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 0, 1, 0, 0, -1, -1], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 0, 0, 1, -1, 0, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0]]
[[0, -1, 0, 0, 0, 1, -1, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0]]
[[0, -1, 0, 0, 0, 1, -1, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [1, 0, -1, 1, 0, 0, -1, 0]]
[[0, -1, 0, 0, 0, 1, -1, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 0, 1, 1], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0]]
[[0, -1, 0, 0, 0, 1, -1, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, -1, 1, 0], [0, 0, 1, 0, -1, 1, -1, -1], [0, 0, 0, -1, 0, 0, 1, 1], [1, 0, -1, 1, 0, 0, -1, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0]]
[[0, -1, 0, 0, 0, 1, -1, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, -1, 1, 0], [0, 0, 1, 0, -1, 1, -1, -1], [0, 0, 0, -1, 0, 0, 1, 1], [1, 0, -1, 1, 0, 0, 0, 0], [-1, 0, 1, -1, 1, 0, 0, -1], [1, 0, 0, -1, 1, 0, -1, 0]]
[[0, -1, 0, 0, 0, 1, -1, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, -1, 1, 0], [0, 0, 1, 0, -1, 1, -1, -1], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, -1, 1, -1, 0, 0, 1], [-1, 0, 1, -1, 0, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0]]
[[0, -1, 0, 0, 0, 1, -1, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, -1, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, 0, -1, -1], [1, 0, -1, 0, 0, 0, 1, 1], [-1, 0, 1, 0, -1, 1, 0, -1], [1, 0, 0, 0, -1, 1, -1, 0]]
[[0, -1, 0, 0, 0, 1, -1, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, -1, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, 0, -1, -1], [1, 0, -1, 0, 0, 0, 0, 1], [-1, 0, 1, 0, -1, 0, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0]]
[[0, -1, 0, 0, 0, 1, -1, 1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, -1, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [1, 0, 0, 0, 0, 0, -1, 0]]
[[0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0]]
[[0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 1, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, -1, 1, -1, 0, 0, 1], [-1, -1, 1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, 0, 0]]
[[0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, 0, 1, -1, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, -1, 1, 0, -1, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [1, -1, 0, 0, 0, 0, 1, 0]]
[[0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 1, 0, 0, 0, 0, -1, -1], [1, 0, -1, 0, 0, 0, 1, 1], [-1, 0, 1, 0, -1, 1, 0, -1], [1, -1, 0, 1, -1, 1, -1, 0]]
[[0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 0, 0, 1, -1, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 1, 0, 0, 0, 0, -1, -1], [1, -1, 1, -1, 0, 0, 1, 0], [-1, 1, -1, 1, -1, 1, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0]]
[[0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 0, 0, 0, -1, 1, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [0, -1, 0, 0, 0, 0, 1, 1], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 1, 0, 0, -1], [1, -1, 0, 0, 1, 0, -1, 0]]
[[0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 1, 0, 0, -1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [1, -1, 1, -1, 0, 0, 1, 0]]
[[0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, 0, 0, 1, -1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [0, -1, 0, 0, 0, 0, 1, 1], [1, 0, 1, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 1, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0]]
[[0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 1, -1, 1, -1, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, -1, -1], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [1, -1, 1, 0, -1, 0, 0, 0]]
[[0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 1, 0, -1, 0, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [0, -1, 0, 0, 0, 0, 1, 1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 1, 0, -1, 1, 0, 0, 0], [1, -1, 1, -1, 1, -1, 0, 0]]
[[0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [-1, 1, 1, -1, 0, 0, 0, -1], [1, 0, 0, 0, 0, 0, -1, 0]]
[[0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 0, 0, 0, 1, -1, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [0, -1, 0, 0, 0, 0, 1, 1], [1, -1, 1, 0, 0, 0, -1, -1], [-1, 1, -1, 0, 1, -1, 0, 1], [1, 0, 0, -1, 1, -1, 1, 0]]
[[0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, 0, 0, -1, 1, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [0, -1, 0, 0, 0, 0, 1, 1], [1, 0, -1, 1, 0, 0, -1, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0]]
[[0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -1, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 1, 0, 0, 0, 0, -1, -1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, -1, 1, -1, 0, 0, 1], [1, 0, 0, 0, -1, 0, 1, 0]]
[[0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 1, 0, 0, 0, 0, -1, -1], [1, -1, -1, 1, 0, 0, 0, 1], [-1, 0, 1, 0, -1, 0, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0]]
[[0, 0, 0, -1, 0, 1, -1, 1], [0, 0, -1, 1, 0, -1, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [1, 1, -1, 0, 0, 0, 0, 0]]
[[0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, 0, 1, -1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, -1, 1, -1, 1, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0]]
[[0, 0, 0, -1, 0, 1, -1, 1], [0, 0, -1, 1, 1, -1, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 1, 1], [0, 1, 0, 0, 0, 0, -1, -1], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 0, 1, -1, 0, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0]]
[[0, 0, 0, -1, 0, 1, -1, 1], [0, 0, -1, 1, 0, 0, 1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [1, 0, -1, 1, 0, 0, -1, 0]]
[[0, 0, 0, -1, 0, 1, -1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 1, 1], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0]]
[[0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [-1, 1, 0, -1, 0, 0, 0, 1], [1, 0, -1, 0, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0]]
[[0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, -1, 0, 1, -1, -1], [-1, 1, 0, 0, 0, -1, 1, 0], [1, -1, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 1, -1, -1, 1, 0, 0, 1], [-1, -1, 1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, 0, 0]]
[[0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 1, -1, -1, 1, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [1, -1, 1, -1, 0, 1, -1, 0]]
[[0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, -1, 1, -1, 0, -1], [-1, 1, 0, 0, -1, 1, 0, 0], [1, -1, 0, 0, 0, 1, -1, 0], [0, 1, -1, 0, 0, -1, 1, 1], [0, -1, 1, 1, -1, 0, 0, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [1, -1, 0, 0, 1, -1, 1, 0]]
[[0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 1, -1, 1, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [1, 0, 0, 0, 0, 1, -1, -1], [0, 1, -1, 0, 0, -1, 1, 1], [0, -1, 1, 1, -1, 0, 0, -1], [-1, 1, 0, -1, 1, 0, 0, 0], [1, -1, 1, -1, 1, -1, 0, 0]]
[[0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, 0, -1, 0, 0, -1], [-1, 1, 0, -1, 1, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 1, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [1, -1, 0, 1, -1, 0, 1, 0]]
[[0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, -1, 0, 1, 0, -1], [-1, 1, 0, 0, 0, -1, 0, 0], [1, -1, 0, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 1, -1, -1, 1, 0, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [1, -1, 0, 0, 0, 1, -1, 0]]
[[0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 1, -1, 0, 1, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [1, 1, -1, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [1, -1, 1, 0, -1, 0, 0, 0]]
[[0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, -1, 1, -1, 1, -1], [-1, 1, 0, 0, -1, 1, -1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [0, 1, -1, 0, 0, -1, 1, 1], [0, -1, 1, 1, -1, 0, 0, -1], [-1, 1, -1, 0, 1, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0]]
[[0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, 0, -1, 0, 1, -1], [-1, 1, 0, -1, 1, 0, -1, 0], [1, 0, -1, 0, 0, 0, 1, 1], [0, -1, 1, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, -1, 1, -1, 1, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0]]
[[0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, -1, 0, -1, 1, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [1, -1, 0, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, -1, 1, 1, -1, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [1, 0, -1, 1, 0, -1, 1, 0]]
[[0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, -1, -1, 1, 0, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [1, -1, 0, 0, 0, -1, 1, 1], [0, -1, 1, 0, 0, 1, -1, -1], [0, 1, -1, -1, 1, 0, 0, 1], [-1, 0, 0, 1, -1, 0, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0]]
[[0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0]]
[[0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, -1, 0, 0, 1, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [1, -1, 1, 0, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [1, 1, -1, 0, 0, 0, 0, 0]]
[[0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, -1, 1, 1, -1, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0]]
[[0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, -1, 1, 1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, 0, 0, 0, -1, 1, 0], [0, -1, 1, 0, 0, 1, -1, -1], [0, 1, -1, -1, 1, 0, 0, 1], [-1, 1, 0, 1, -1, 0, 0, -1], [1, 0, 0, 0, -1, 1, -1, 0]]
[[0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [1, -1, 1, 0, 0, 0, -1, -1], [0, 1, -1, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0]]
[[0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, -1, 1, 0, 1, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [1, -1, 1, 0, 0, 0, 0, -1], [0, 1, -1, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [1, 0, 0, -1, 1, 0, -1, 0]]
[[0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 0, 0, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, -1, 1, 1, -1, 0, 0, -1], [-1, 1, 0, -1, 0, 0, 0, 1], [1, 0, 0, 0, 0, -1, 1, 0]]
[[0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, -1, 1, 0, 0, 1, -1, -1], [0, 1, -1, -1, 1, 0, 0, 1], [-1, 0, 1, 0, -1, 0, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0]]
[[0, -1, 1, 0, 0, 0, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [1, -1, -1, 1, 0, 0, 0, 1], [-1, 1, -1, 1, 0, -1, 1, 0]]
[[0, -1, 1, 0, 0, 0, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 0, 1, 0, -1, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0]]
[[0, -1, 1, 0, 0, 0, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 1, -1, 0, 1, -1, -1], [0, 0, -1, 0, 1, 0, 0, 1], [1, -1, 0, 1, -1, 0, 0, 0], [-1, 1, -1, 1, -1, 1, 0, 0]]
[[0, -1, 1, 0, 0, 0, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, 1, -1, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 0, 0, 1, -1, 0, 0], [-1, 1, -1, 0, 1, 0, 0, 0]]
[[0, -1, 1, 0, 0, 0, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [1, -1, 1, -1, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0]]
[[0, -1, 1, 0, 0, 0, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 1, -1, 1, -1, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0]]
[[0, -1, 1, 0, 0, 0, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 1, 0, -1, 0, 0, -1], [1, -1, 0, -1, 1, 0, 0, 1], [-1, 1, 0, -1, 1, -1, 1, 0]]
[[0, -1, 1, 0, 0, 0, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, -1, 1, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 1, -1, -1], [0, 0, -1, 0, 1, 0, 0, 1], [1, -1, 1, 0, -1, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0]]
[[0, -1, 1, 0, 0, 0, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 0, 0, -1, 1, 0, 1], [-1, 1, 0, 0, -1, 0, 1, 0]]
[[0, -1, 1, 0, 0, 0, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, -1, 1, 0]]
[[0, -1, 1, 0, 0, 0, 1, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [-1, 0, 1, -1, 0, 1, -1, 0]]
[[0, -1, 1, 0, 0, 0, 1, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0]]
[[0, -1, 1, 0, 0, 0, 1, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, -1, 1, 0, 1], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 1, 0, -1, 0, 0, -1], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0]]
[[0, -1, 1, 0, 0, 0, 1, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0]]
[[0, -1, 1, 0, 0, 0, 1, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [1, 0, -1, 1, 0, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0]]
[[0, -1, 1, 0, 0, 0, 1, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 1, -1, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, -1, 1, -1, 1, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0]]
[[0, -1, 1, 0, 0, 0, 1, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 1, -1, 0, 1, -1, -1], [0, 0, -1, 0, 1, 0, 0, 1], [1, 0, 0, 1, -1, 0, 0, -1], [-1, 0, 0, 1, -1, 1, -1, 0]]
[[0, -1, 1, 0, 0, 0, 1, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 1, 0, -1, 0, 0, -1], [1, 0, -1, 0, 1, 0, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0]]
[[0, -1, 1, 0, 0, 0, 1, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 0, 0, 0, 1, 0, -1, 0]]
[[0, -1, 1, 0, 0, 0, 1, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 0]]
[[0, 0, -1, 1, -1, 1, -1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [-1, 1, 0, -1, 0, 0, 0, 1], [1, 0, -1, 0, 1, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0]]
[[0, 0, -1, 1, -1, 1, -1, 1], [0, 0, 1, -1, 1, 0, -1, -1], [-1, 1, 0, 0, -1, 0, 1, 0], [1, -1, 0, 0, 1, -1, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [-1, -1, 1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, 0, 0]]
[[0, 0, -1, 1, -1, 1, -1, 1], [0, 0, 1, -1, 1, -1, 0, -1], [-1, 1, 0, 0, -1, 1, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [-1, 1, -1, 1, 0, -1, 1, 0], [1, -1, 1, 0, -1, 0, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [1, -1, 0, 0, 0, 0, 1, 0]]
[[0, 0, -1, 1, -1, 1, -1, 1], [0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 0, 0, 0, -1, 0], [1, 0, -1, 0, 0, 0, 1, 1], [-1, 0, 1, 0, -1, 1, 0, -1], [1, -1, 1, -1, 0, 1, -1, 0]]
[[0, 0, -1, 1, -1, 1, -1, 1], [0, 0, 0, 0, 1, -1, 1, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 1, 0, 0, 0, -1, 0, 0], [1, -1, 0, 1, -1, 0, 1, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0]]
[[0, 0, -1, 1, -1, 1, -1, 1], [0, 0, 1, 0, 0, -1, 0, -1], [-1, 1, 0, -1, 0, 1, 0, 0], [1, 0, -1, 0, 1, -1, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [1, -1, 1, -1, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [1, -1, 0, 1, -1, 0, 1, 0]]
[[0, 0, -1, 1, -1, 1, -1, 1], [0, 0, 1, -1, 0, 1, 0, -1], [-1, 1, 0, 0, 0, -1, 0, 0], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [1, -1, 0, 0, 1, 0, -1, 0]]
[[0, 0, -1, 1, -1, 1, -1, 1], [0, 0, 0, 1, 0, -1, 1, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [1, -1, 1, 0, -1, 0, 0, 0]]
[[0, 0, -1, 1, -1, 1, -1, 1], [0, 0, 1, -1, 0, 0, 1, -1], [-1, 1, 0, 0, 0, 0, -1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 0, 0, 1, -1, 0, 0, -1], [-1, 1, -1, 0, 1, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0]]
[[0, 0, -1, 1, -1, 1, -1, 1], [0, 0, 1, 0, -1, 0, 1, -1], [-1, 1, 0, -1, 1, 0, -1, 0], [1, 0, -1, 0, 0, 0, 1, 1], [-1, -1, 1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 1, -1, 1, 0, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0]]
[[0, 0, -1, 1, -1, 1, -1, 1], [0, 0, 0, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [1, 0, -1, 0, 1, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [1, 0, 0, 0, 0, 0, -1, 0]]
[[0, 0, -1, 1, -1, 1, -1, 1], [0, 0, 1, -1, 0, -1, 1, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 0, 0, 0, 0, 1, 0], [1, -1, 1, 0, 0, 0, -1, -1], [-1, 1, -1, 0, 1, -1, 0, 1], [1, 0, -1, 1, 0, -1, 1, 0]]
[[0, 0, -1, 1, -1, 1, -1, 1], [0, 0, 1, -1, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, -1, 1, 1], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0]]
[[0, 0, -1, 1, -1, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [1, 0, 0, 0, -1, 0, 1, 0]]
[[0, 0, -1, 1, -1, 1, -1, 1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 1, 1], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0]]
[[0, 0, -1, 1, -1, 1, -1, 1], [0, 0, 0, 0, 1, -1, 0, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [1, -1, 0, -1, 1, 0, 0, 1], [-1, 0, 1, 0, -1, 0, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0]]
[[0, 0, -1, 1, -1, 1, -1, 1], [0, 0, 0, -1, 1, -1, 1, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [1, -1, 1, 0, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [1, 1, -1, 0, 0, 0, 0, 0]]
[[0, 0, -1, 1, -1, 1, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0]]
[[0, 0, -1, 1, -1, 1, -1, 1], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [1, -1, 1, 0, 0, 0, -1, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 1, -1, 0, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0]]
[[0, 0, -1, 1, -1, 1, -1, 1], [0, 0, 0, -1, 1, 0, 1, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, -1, 1, 0, -1, 1, 0, -1], [-1, 1, 0, -1, 0, 0, 0, 1], [1, 0, -1, 1, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [1, 0, 0, -1, 1, 0, -1, 0]]
[[0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [-1, 1, 0, -1, 0, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0]]
[[0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 1, 0, -1, 1, -1, -1], [-1, 1, 0, -1, 1, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [0, 1, -1, 0, 0, 0, 0, 1], [-1, -1, 1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, 0, 0]]
[[0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 1, 0, -1, 0, 0, -1], [-1, 1, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [1, -1, 0, 0, 0, 0, 1, 0]]
[[0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 1, -1, 1, 0, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 1, 0, 0, 0, 0, -1, -1], [1, -1, 0, 0, 0, 0, 1, 0], [0, 1, -1, 0, 0, 0, 0, 1], [-1, 0, 1, -1, 1, 0, 0, -1], [1, -1, 1, -1, 0, 1, -1, 0]]
[[0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 1, 0, 0, -1, 0, -1], [-1, 1, 0, -1, 0, 1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, -1, 0, 0, 1, -1, 1, 0]]
[[0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 1, -1, 0, 1, 0, -1], [-1, 1, 0, 0, 0, -1, 0, 0], [0, -1, 0, 0, 0, 0, 1, 1], [1, 0, 0, 0, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [1, -1, 0, 1, -1, 1, -1, 0]]
[[0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 1, -1, 0, 1, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 1, 0, 0, 0, 0, -1, -1], [1, -1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0]]
[[0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 1, 0, -1, 1, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 1, 0, 0, 0, 0, -1, -1], [1, 0, -1, 0, 0, 0, 1, 1], [0, -1, 1, 0, 0, 0, 0, -1], [-1, 1, 0, -1, 1, 0, 0, 0], [1, -1, 1, -1, 1, -1, 0, 0]]
[[0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 1, -1, 0, 0, 1, -1], [-1, 1, 0, 0, 0, 0, -1, 0], [0, -1, 0, 0, 0, 0, 1, 1], [1, 0, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, -1, 1, -1, 1, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0]]
[[0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 1, -1, 1, -1, 1, -1], [-1, 1, 0, 0, -1, 1, -1, 0], [0, -1, 0, 0, 0, 0, 1, 1], [1, 1, -1, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, 0, 0, -1], [-1, 1, -1, 1, 0, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0]]
[[0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 0, 0, 0, 1, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [1, 0, 0, 0, 0, 0, -1, 0]]
[[0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 1, -1, 0, -1, 1, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [0, -1, 0, 0, 0, 0, 1, 1], [1, 0, 0, 0, 0, 0, -1, 0], [0, -1, 1, 0, 0, 0, 0, -1], [-1, 1, -1, 1, -1, 0, 0, 1], [1, 0, -1, 1, 0, -1, 1, 0]]
[[0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 1, -1, -1, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 1, 0, 0, 0, 0, -1, -1], [1, -1, 0, 0, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 0, -1], [-1, 1, 0, -1, 0, 0, 0, 1], [1, 0, 0, -1, 1, -1, 1, 0]]
[[0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 1, -1, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [0, -1, 0, 0, 0, 0, 1, 1], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0]]
[[0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 1, -1, -1, 1, 0, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [0, -1, 0, 0, 0, 0, 1, 1], [1, -1, 1, 0, 0, 0, -1, -1], [0, 1, -1, 0, 0, 0, 0, 1], [-1, 0, 0, 1, -1, 0, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0]]
[[0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 1, -1, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 1, 0, 0, 0, 0, -1, -1], [1, -1, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0]]
[[0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [0, 1, 0, 0, 0, 0, -1, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, 0, 0, 1], [-1, 0, 1, -1, 0, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0]]
[[0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 0, -1, 0, 1, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [1, 1, -1, 0, 0, 0, 0, 0]]
[[0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 1, 0, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0]]
[[0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 0, -1, 1, 1, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [1, 0, 0, 0, -1, 1, -1, 0]]
[[0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [2, -1, 0, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, -1, 0, 0]]
[[0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 0, -1, 0, 1, 0, 1], [0, 1, -1, 0, 1, -1, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [-1, 1, 1, -1, 0, 0, 0, -1], [2, -1, 0, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, -1, 0, 0]]
[[0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, -1, 0, 1, 0, 1], [0, 1, -1, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 1, -1, 1, 0, 0, -1], [2, -1, 0, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, -1, 0, 0]]
[[0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, -1, 0, 1, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [2, -1, 0, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, -1, 0, 0]]
[[0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, -1, 1, 0, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 1, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [2, -1, 0, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, -1, 0, 0]]
[[0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, -1, 1, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [2, -1, 0, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, -1, 0, 0]]
[[0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [-1, -1, 1, 0, 0, 0, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, -1, 0, 1, 0, 1], [0, 1, -1, 0, 1, -1, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, -1, 0, 0, -1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 1, -1, 0, 1, 0, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [2, -1, 0, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, 1, 0, 0]]
[[0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 1, 0, -1, 0, -1], [0, -1, 1, 0, -1, 1, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [2, -1, 0, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, 1, 0, 0]]
[[0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 1, 0, -1, 0, -1], [0, -1, 1, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 1, -1, 1, -1, 0, 0, 1], [2, -1, 0, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, 1, 0, 0]]
[[0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 1, 0, 0, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [2, -1, 0, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, 1, 0, 0]]
[[0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 1, -1, 1, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, -1, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [2, -1, 0, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, 1, 0, 0]]
[[0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 0, 1, 0, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [2, -1, 0, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, 1, 0, 0]]
[[0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 1, 0, 1, -1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, -1, 1, 1, -1, 0], [0, 0, 0, 1, 0, -1, 0, -1], [0, -1, 1, 0, -1, 1, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 1, 0, -1, 1, 0, -1], [0, -1, 1, 0, 0, 0, -1, 0]]
[[0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 0, -1, 0, 0, 1, 1], [0, 1, -1, 0, 1, 0, -1, 0], [0, -1, 0, 1, 0, -1, 1, 0], [0, 1, 0, 0, -1, 0, 0, 0], [-1, 0, 1, -1, 1, 0, 0, -1], [0, -1, 1, 0, 0, 0, -1, 0]]
[[0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 1, -1, 0, 1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [0, -1, 1, 0, 0, 0, -1, 0]]
[[0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, -1, 0, 0, 1, 1], [0, 1, -1, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [-1, 1, 1, -1, 0, 0, 0, -1], [0, -1, 1, 0, 0, 0, -1, 0]]
[[0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 1, -1, 1, -1, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 0, 1, 0], [0, 1, 0, -1, 0, 1, -1, 0], [0, -1, 0, 0, 1, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [0, -1, 1, 0, 0, 0, -1, 0]]
[[0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 1, 0, -1, 0, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [0, -1, 1, 0, 0, 0, -1, 0]]
[[0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 1, -1, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, -1, 0, 0, 1, 1], [0, 1, -1, 0, 1, 0, -1, 0], [0, -1, 0, 1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 1, -1, 0], [0, -1, 0, 0, 1, 0, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, -1, 0, 1, -1, 0, 1], [0, 1, -1, 0, 0, 0, 1, 0]]
[[0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, -1, 1, -1, 1, 1], [0, 0, 0, 1, 0, 0, -1, -1], [0, -1, 1, 0, -1, 0, 1, 0], [0, 1, 0, -1, 0, 1, -1, 0], [0, -1, 0, 0, 1, 0, 0, 0], [-1, 1, -1, 1, -1, 0, 0, 1], [0, 1, -1, 0, 0, 0, 1, 0]]
[[0, 0, 0, 0, 0, 0, -1, 0], [0, 0, -1, 1, 0, -1, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [0, 1, -1, 0, 0, 0, 1, 0]]
[[0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 1, 0, 0, -1, -1], [0, -1, 1, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [0, 1, -1, 0, 0, 0, 1, 0]]
[[0, 0, 0, 0, 0, 0, -1, 0], [0, 0, -1, 1, -1, 1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, 0, -1, 0], [0, -1, 0, 1, 0, -1, 1, 0], [0, 1, 0, 0, -1, 0, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 1, -1, 0, 0, 0, 1, 0]]
[[0, 0, 0, 0, 0, 0, -1, 0], [0, 0, -1, 0, 1, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 1, -1, 0, 0, 0, 1, 0]]
[[0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, -1, 1, 0], [0, 1, 0, 0, -1, 0, 0, 0], [-1, 1, -1, 0, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 1, 0, 0, -1, -1], [0, -1, 1, 0, -1, 0, 1, 0], [0, 1, 0, -1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, -1, 1, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 0, 0, -1, 0], [0, 0, -1, 1, 0, 0, 1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 0, 1, 0, 0, -1, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 1, 0, 0, 0, 0, -1, -1], [1, -1, 0, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 0, 1, 0, 0, -1, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 1, 0, 0, 0, 0, -1, -1], [1, -1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, -1, 1, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 0, 1, 0, 0, -1, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 1, 0, 0, 0, 0, -1, -1], [1, -1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 1, -1, 0, 0, 0], [-1, 1, -1, 0, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 0, 1, 0, 0, -1, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 1, 0, 0, 0, 0, -1, -1], [1, -1, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, -1, 1, 0, 0, 0], [-1, 1, -1, 1, -1, 0, 0, 1], [0, 0, -1, 1, 0, 0, 1, 0]]
[[0, -1, 0, 1, 0, 0, -1, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 1, 0, 0, 0, 0, -1, -1], [1, -1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, -1, 0, 1, -1, 0, 1], [0, 0, -1, 1, 0, 0, 1, 0]]
[[0, -1, 0, 1, 0, 0, -1, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 1, 0, 0, 0, 0, -1, -1], [1, -1, 0, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [0, 0, -1, 1, 0, 0, 1, 0]]
[[0, -1, 0, 1, 0, 0, -1, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 0, 1, 0, 0, -1, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [0, 0, 1, -1, 0, 0, -1, 0]]
[[0, -1, 0, 1, 0, 0, -1, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [0, 0, 1, -1, 0, 0, -1, 0]]
[[0, -1, 0, 1, 0, 0, -1, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, -1, 1, -1], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, -1, 1, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [0, 0, 1, -1, 0, 0, -1, 0]]
[[0, -1, 0, 1, 0, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 1, 1], [1, 0, 0, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 0, 1, 0, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 1, 1], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 0, 1, 0, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 1, 1], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 0, 1, 0, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 1, 1], [1, 0, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 1, -1, 0, 0, 0], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 0, 1, -1, 0, 0, -1, 0]]
[[0, -1, 0, 1, 0, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 1, 1], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 0, 1, -1, 0, 0, -1, 0]]
[[0, -1, 0, 1, 0, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 1, 1], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 0, 1, -1, 0, 0, -1, 0]]
[[0, -1, 0, 1, 0, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 0, 1, 0, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, -1, 1, 0, 0, 1, 0]]
[[0, -1, 0, 1, 0, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, -1, 1, 0, 0, 1, 0]]
[[0, -1, 0, 1, 0, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 1, -1, 1], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 1, -1, 0, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 0, -1, 1, 0, 0, 1, 0]]
[[0, -1, 1, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 1, -1, 0, 0, -1, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, 1, -1, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 1, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [1, -1, 0, 0, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, -1, 1, 0, 0, 1, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [1, -1, 1, -1, 1, 0, 0, -1], [0, 0, 0, 0, 0, 1, -1, 0]]
[[0, -1, 1, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, -1, 1, 0, 0, 1, 0], [-1, 1, 1, -1, 0, 0, 0, -1], [1, -1, 0, -1, 1, 0, 0, 1], [0, 0, 0, 0, 0, -1, 1, 0]]
[[0, -1, 1, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, -1, 1, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, -1, 0], [-1, 1, -1, 0, 0, 0, 1, 1], [1, -1, 1, 0, -1, 1, 0, -1], [0, 0, 0, 0, 0, 1, -1, 0]]
[[0, -1, 1, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [1, -1, -1, 1, 0, 0, 0, 1], [0, 0, 0, 0, 0, -1, 1, 0]]
[[0, -1, 1, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [1, -1, 0, 0, -1, 1, 0, 1], [0, 0, 0, 0, 0, -1, 1, 0]]
[[0, -1, 1, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 1, -1, 1, -1, 0, 0, 1], [1, -1, 0, 1, 0, 0, 0, -1], [0, 0, 0, 0, 0, 1, -1, 0]]
[[0, -1, 1, 0, 0, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, 0, 0, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, -1, 1, 0, 1], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, -1, 1, 0, 0, 1, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, 0, 0, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, 0, 0, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, 0, 0, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 1, -1, 0, 0, -1, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [1, 0, -1, 1, -1, 0, 0, 1], [0, 0, 0, 0, 0, -1, 1, 0]]
[[0, -1, 1, 0, 0, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 1, -1, 0, 0, -1, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [1, 0, 0, 1, -1, 0, 0, -1], [0, 0, 0, 0, 0, 1, -1, 0]]
[[0, -1, 1, 0, 0, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 1, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [1, 0, -1, 0, 1, -1, 0, 1], [0, 0, 0, 0, 0, -1, 1, 0]]
[[0, -1, 1, 0, 0, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [0, 0, 0, 0, 0, 1, -1, 0]]
[[0, -1, 1, 0, 0, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 0, 0, 0, 1, -1, 0]]
[[0, -1, 1, 0, 0, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 1, -1, 1, 0, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, 0, 0, 0, -1, 1, 0]]
[[0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 1, -1, 1, -1, 0, -1], [-1, 1, 0, 0, -1, 1, 0, 0], [1, -1, 0, 0, 0, 0, -1, 1], [0, 1, -1, 0, 0, 0, 1, 0], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [0, -1, 0, 1, 0, -1, 1, 0]]
[[0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 1, 0, -1, 0, 0, -1], [-1, 1, 0, -1, 1, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, -1, 0], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [0, -1, 0, 1, 0, -1, 1, 0]]
[[0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 1, 0, 0, -1, 0, -1], [-1, 1, 0, -1, 0, 1, 0, 0], [1, 0, -1, 0, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [1, -1, 1, -1, 1, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [0, -1, 0, 1, 0, -1, 1, 0]]
[[0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 1, -1, 0, 0, 1, -1], [-1, 1, 0, 0, 0, 0, -1, 0], [1, -1, 0, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [0, -1, 0, 1, 0, -1, 1, 0]]
[[0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 1, -1, 1, -1, 1, -1], [-1, 1, 0, 0, -1, 1, -1, 0], [1, -1, 0, 0, 0, 0, 0, 1], [0, 1, -1, 0, 0, 0, 1, 0], [1, -1, 1, 0, 0, 0, -1, -1], [-1, 1, -1, 0, 1, -1, 0, 1], [0, -1, 0, 1, 0, -1, 1, 0]]
[[0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 1, 0, -1, 0, 1, -1], [-1, 1, 0, -1, 1, 0, -1, 0], [1, 0, -1, 0, 0, 0, 1, 1], [0, -1, 1, 0, 0, 0, -1, 0], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 1, -1, 1, -1, 0, 0, 1], [0, -1, 0, 1, 0, -1, 1, 0]]
[[0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 0, 1, -1, -1, 1, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [1, 1, -1, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, 0, -1, 0], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 1, -1, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [1, -1, 0, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 1, -1, -1, 1, 0, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [1, -1, 0, 0, 0, 0, 1, 0], [0, -1, 1, 0, 0, 0, -1, 0], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [1, 0, 0, 0, 0, 0, -1, 0], [0, 1, -1, 0, 0, 0, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 1, -1, 0, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [1, -1, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 0, 0, -1, 0, 1, 1], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, 0, 0, 0, 0, 1, -1], [0, -1, 1, 0, 0, 0, -1, 0], [1, 0, -1, 0, 0, 0, 0, 1], [-1, 1, 0, 1, -1, 0, 0, -1], [0, 1, 0, -1, 0, 1, -1, 0]]
[[0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 0, -1, 1, -1, 1, 1], [-1, 0, 0, 1, -1, 0, 0, 0], [1, -1, 1, 0, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 1, 0], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 1, 0, 0, 1, -1, 0, -1], [0, 1, 0, -1, 0, 1, -1, 0]]
[[0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 0, -1, 0, 0, 1, 1], [-1, 0, 0, 1, 0, -1, 0, 0], [1, -1, 1, 0, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, -1, 1, -1, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [0, 1, 0, -1, 0, 1, -1, 0]]
[[0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, 0, -1, 0, 1, -1, 0]]
[[0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 0, 0, -1, 0, 0, 1], [-1, 0, 0, 0, 1, -1, 1, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, -1, 1, 0, 0, 0, -1, 0], [1, 0, -1, 0, 0, 0, 1, 1], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 1, 0, -1, 0, 1, -1, 0]]
[[0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 0, -1, 1, -1, 0, 1], [-1, 0, 0, 1, -1, 0, 1, 0], [1, -1, 1, 0, 0, 0, -1, -1], [0, 1, -1, 0, 0, 0, 1, 0], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 1, 0, -1, 0, 1, -1, 0]]
[[0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, -1, 0, 1, -1, 0, 1, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, -1, 1, -1, 1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 1, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, 0, -1], [0, -1, 1, 0, -1, 1, -1, 0]]
[[0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, -1, 1, -1, 1, 1], [0, 1, -1, 0, 0, 1, -1, 0], [-1, 0, 1, 0, 0, -1, 1, -1], [1, 0, -1, 1, -1, 0, 0, 1], [1, -1, 1, -1, 1, 0, 0, -1], [0, -1, 1, 0, -1, 1, -1, 0]]
[[0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 1, -1, 1, 0, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [1, -1, 0, 1, 0, 0, 0, -1], [0, -1, 1, 0, -1, 1, -1, 0]]
[[0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, -1, 1, -1, 1, 1], [0, 1, -1, 0, 0, 1, -1, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [1, -1, -1, 1, 0, 0, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [0, -1, 1, 0, -1, 1, -1, 0]]
[[0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 1, -1, 1, -1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [1, -1, 0, -1, 1, 0, 0, 1], [1, 0, 0, 1, -1, 0, 0, -1], [0, -1, 1, 0, -1, 1, -1, 0]]
[[0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 1, 0, 0, -1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [0, -1, 1, 0, -1, 1, -1, 0]]
[[0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, -1, 1, -1, 1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [1, 1, -1, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, -1, 1, -1, 1, 1], [0, 1, -1, 0, 0, 1, -1, 0], [-1, -1, 1, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [1, 1, -1, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 1, -1, 0, 0, -1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, -1, 1, 0, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, -1, 1, 0], [1, -1, 1, 0, -1, 0, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [0, 1, -1, 0, 1, -1, 1, 0]]
[[0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, -1, 1, -1, 0, 1], [0, 0, 0, 1, -1, 1, -1, -1], [0, -1, 1, 0, 0, -1, 1, 0], [-1, 1, -1, 0, 0, 1, -1, 1], [1, -1, 1, -1, 1, 0, 0, -1], [1, 0, -1, 1, -1, 0, 0, 1], [0, 1, -1, 0, 1, -1, 1, 0]]
[[0, 0, 0, 0, -1, 1, 1, 0], [0, 0, -1, 1, 0, -1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [1, -1, 0, 1, 0, 0, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [0, 1, -1, 0, 1, -1, 1, 0]]
[[0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 1, -1, 1, -1, -1], [0, -1, 1, 0, 0, -1, 1, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [1, -1, -1, 1, 0, 0, 0, 1], [0, 1, -1, 0, 1, -1, 1, 0]]
[[0, 0, 0, 0, -1, 1, 1, 0], [0, 0, -1, 1, 0, 0, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 0, 0, 1, -1, 0, 0, -1], [1, -1, 0, -1, 1, 0, 0, 1], [0, 1, -1, 0, 1, -1, 1, 0]]
[[0, 0, 0, 0, -1, 1, 1, 0], [0, 0, -1, 0, 1, 0, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, 0, 1], [0, 1, -1, 0, 1, -1, 1, 0]]
[[0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, -1, 1, -1, 1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [1, 0, -1, 0, 1, 0, 0, 0], [1, -1, 1, 0, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, -1, 1, 1, 0], [0, 0, -1, 1, 1, -1, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0], [-1, 1, 0, 0, 0, -1, 1, 0], [1, -1, 0, 1, -1, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 1, -1, -1], [0, -1, 1, 0, 0, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, -1, 1, 0, -1, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 1, 0, 0, 0, -1, 0, 0], [1, -1, 0, 0, 0, 0, 1, 0], [0, 0, 1, -1, 0, 0, 0, 0], [-1, 1, -1, 0, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, -1, 1, 0, -1, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 0, 0, 0, -1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, -1, 1, 0, -1, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 1, -1, 0, 1, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, -1, 1, 0, -1, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 1, 0, 0, -1, 1, -1, 0], [1, -1, 1, -1, 0, 0, 1, 0], [0, 0, -1, 1, 0, 0, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, -1, 1, 0, -1, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [1, 0, 0, 0, -1, 1, -1, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [1, -1, -1, 1, 0, 0, 0, 1], [0, 0, 1, -1, 0, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [0, 0, 0, -1, 1, 0, 1, 0]]
[[0, -1, 1, -1, 1, 0, -1, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [1, 0, 0, -1, 1, -1, 1, 0], [-1, 1, -1, 0, 0, 1, -1, 1], [1, -1, 1, 0, 0, 0, 0, -1], [0, 0, -1, 1, 0, 0, 0, 0], [-1, 1, 1, -1, 0, 0, 0, -1], [0, 0, 0, 1, -1, 0, -1, 0]]
[[0, -1, 1, -1, 1, 0, -1, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, -1, 0, 1, -1, 0, 1], [0, 0, 0, -1, 1, 0, 1, 0]]
[[0, -1, 1, -1, 1, 0, -1, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [1, -1, 1, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [0, 0, 0, 1, -1, 0, -1, 0]]
[[0, -1, 1, -1, 1, 0, -1, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [1, -1, 0, 0, 0, 0, 0, 1], [0, 0, -1, 1, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [0, 0, 0, -1, 1, 0, 1, 0]]
[[0, -1, 1, -1, 1, 0, -1, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 1, -1, 0, 1, -1, 0, 1], [1, -1, 0, 1, 0, 0, 0, -1], [0, 0, 1, -1, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 1, -1, 0, -1, 0]]
[[0, -1, 1, -1, 1, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, -1, 1, 1], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, -1, 1, 0, 0, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, -1, 1, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, -1, 1, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 0, 1, 0, -1, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, -1, 1, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, -1, 1, 0, 1], [-1, 0, 0, 0, 1, -1, 1, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, 0, 1, -1, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, -1, 1, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 1, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [0, 0, -1, 1, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 0, 0, 1, -1, 0, -1, 0]]
[[0, -1, 1, -1, 1, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 1, -1, 0], [-1, 0, 1, 0, 0, -1, 1, -1], [1, 0, -1, 0, 0, 0, 0, 1], [0, 0, 1, -1, 0, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [0, 0, 0, -1, 1, 0, 1, 0]]
[[0, -1, 1, -1, 1, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 0, 0, 1, -1, 0, -1, 0]]
[[0, -1, 1, -1, 1, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [1, 0, -1, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 0, -1, 1, 0, 1, 0]]
[[0, -1, 1, -1, 1, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, 0, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 1, -1, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 0, 1, -1, 0, -1, 0]]
[[0, -1, 1, -1, 1, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0], [-1, 0, 1, 0, -1, 1, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, -1, 1, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, -1, 1, 0, 1, 0]]
[[0, -1, 1, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, 1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 0, 1, 0, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, 0, 1, -1, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 0, 0, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 0, -1, 0], [-1, 1, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 1, -1, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 0, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [1, -1, 1, -1, 1, 0, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0]]
[[0, -1, 1, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0], [-1, 1, -1, 0, 0, 0, 1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [1, -1, 0, -1, 1, 0, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0]]
[[0, -1, 1, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, 0, 0, -1, 1, -1, 0], [0, 0, 0, 0, 0, 0, 1, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [1, -1, -1, 1, 0, 0, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0]]
[[0, -1, 1, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, 0, -1, 1, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 1, -1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [1, -1, 1, 0, 0, 0, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0]]
[[0, -1, 1, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [1, -1, 0, 1, 0, 0, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0]]
[[0, -1, 1, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [1, -1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0]]
[[0, -1, 1, 0, -1, 0, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, 0, -1, 0, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, 0, -1, 0, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, 0, -1, 0, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, -1, 1, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, 0, -1, 0, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [1, 0, -1, 1, -1, 0, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0]]
[[0, -1, 1, 0, -1, 0, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [1, 0, 0, 1, -1, 0, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0]]
[[0, -1, 1, 0, -1, 0, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 1, 0], [0, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [1, 0, 1, -1, 0, 0, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0]]
[[0, -1, 1, 0, -1, 0, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [1, 0, -1, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0]]
[[0, -1, 1, 0, -1, 0, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0]]
[[0, -1, 1, 0, -1, 0, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0]]
[[0, 0, 0, -1, 1, 1, -1, 0], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, -1, 1, -1, 1], [-1, 1, 0, 0, 0, 0, 1, -1], [1, 0, -1, 0, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 0, -1, 1, 0, 0, 0, 1], [0, -1, 1, -1, 1, -1, 1, 0]]
[[0, 0, 0, -1, 1, 1, -1, 0], [0, 0, 1, 0, -1, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, -1, 1], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [0, -1, 1, -1, 1, -1, 1, 0]]
[[0, 0, 0, -1, 1, 1, -1, 0], [0, 0, 1, 0, 0, -1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, -1, 1, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [0, -1, 1, -1, 1, -1, 1, 0]]
[[0, 0, 0, -1, 1, 1, -1, 0], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, 0, -1, 1, -1, 1], [-1, 1, 0, 0, 1, -1, 0, -1], [1, -1, -1, 1, 0, 0, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [0, -1, 1, -1, 1, -1, 1, 0]]
[[0, 0, 0, -1, 1, 1, -1, 0], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, -1, 1, -1, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 1, 1], [1, -1, 1, 0, 0, 0, -1, -1], [-1, 1, -1, 0, 1, -1, 0, 1], [0, -1, 1, -1, 1, -1, 1, 0]]
[[0, 0, 0, -1, 1, 1, -1, 0], [0, 0, 1, 0, -1, 0, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [1, -1, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 1, 0, -1, 0, 0, 0, 1], [0, -1, 1, -1, 1, -1, 1, 0]]
[[0, 0, 0, -1, 1, 1, -1, 0], [0, 0, 1, -1, 0, -1, 1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, -1, 1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, -1, 0], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, -1, 1, 1, -1, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, 0, 1, -1, 1, -1], [-1, 1, 0, 0, -1, 1, -1, 0], [1, -1, 1, -1, 0, 0, 1, 0], [1, 0, -1, 1, 0, 0, -1, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, -1, 1, 1, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -1, 1, -1], [-1, 1, 0, 0, 0, 0, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, -1, 1, 1, -1, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, 0, 1, -1, 1, -1], [-1, 1, 0, 0, -1, 1, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, -1, 1, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, -1, 1, -1, 1], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 1, -1, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, -1, 1, 1, -1, 0], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 1, -1, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [1, -1, 1, 0, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [-1, 1, 1, -1, 0, 0, 0, -1], [0, 1, -1, 1, -1, 1, -1, 0]]
[[0, 0, 0, -1, 1, 1, -1, 0], [0, 0, -1, 1, 0, -1, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 1, -1], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 1, 0, 0, 1, -1, 0, -1], [0, 1, -1, 1, -1, 1, -1, 0]]
[[0, 0, 0, -1, 1, 1, -1, 0], [0, 0, -1, 1, -1, 0, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 1, -1, 0, 1], [1, -1, 0, 1, 0, 0, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [0, 1, -1, 1, -1, 1, -1, 0]]
[[0, 0, 0, -1, 1, 1, -1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, 1, -1, 1, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [1, -1, -1, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, -1, 1, -1, 1, -1, 0]]
[[0, 0, 0, -1, 1, 1, -1, 0], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 1, -1, 1, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, -1, -1], [1, 0, -1, 0, 0, 0, 1, 1], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 1, -1, 1, -1, 1, -1, 0]]
[[0, 0, 0, -1, 1, 1, -1, 0], [0, 0, -1, 1, 0, -1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 1, 1], [1, 0, 0, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 1, -1, 1, -1, 1, -1, 0]]
[[0, 0, 0, -1, 1, 1, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, -1, 1, -1, 1], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, -1, 1, 1, -1, 0], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 1, -1, 1], [-1, 0, 0, 0, 1, -1, 1, 0], [1, 0, -1, 1, 0, 0, -1, 0], [1, -1, 1, -1, 0, 0, 1, 0], [-1, 1, -1, 1, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, -1, 1, 1, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 1, -1, 1, 0, -1, -1], [-1, 1, 0, 0, -1, 0, 1, 0], [1, -1, 0, 0, 0, 0, -1, 1], [0, 1, -1, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0]]
[[0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 1, 0, -1, 1, -1, -1], [-1, 1, 0, -1, 1, -1, 1, 0], [1, 0, -1, 0, 0, 1, -1, 1], [0, -1, 1, 0, 0, -1, 0, 0], [0, 1, -1, 1, -1, 0, 1, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0]]
[[0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, -1, 0, -1], [-1, 1, 0, -1, 0, 1, 0, 0], [1, 0, -1, 0, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 1, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 0, 1, 0, 0, 0, 0]]
[[0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 1, -1, 0, 1, 0, -1], [-1, 1, 0, 0, 0, -1, 0, 0], [1, -1, 0, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, -1, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 0, 1, 0, 0, 0, 0]]
[[0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 1, -1, 1, -1, 1, -1], [-1, 1, 0, 0, -1, 1, -1, 0], [1, -1, 0, 0, 0, -1, 1, 1], [0, 1, -1, 0, 0, 1, 0, 0], [0, -1, 1, -1, 1, 0, -1, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0]]
[[0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 1, 0, -1, 0, 1, -1], [-1, 1, 0, -1, 1, 0, -1, 0], [1, 0, -1, 0, 0, 0, 1, 1], [0, -1, 1, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0]]
[[0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 1, -1, 0, -1, 1, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [1, -1, 0, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 1, -1, 1, 0, -1, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 1, -1, -1, 1, 0, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [1, -1, 0, 0, 0, 1, 0, 0], [0, -1, 1, 0, 0, -1, 0, 0], [0, 1, -1, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [1, 1, -1, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 1, -1, 0, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [1, -1, 0, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 1, -1, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 0, 0, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, -1, 1, -1, 0, 1, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, 0, 1, -1, 0, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [1, 0, 0, 0, 0, -1, 0, 0], [0, 1, -1, 0, 0, 1, 0, 0], [0, -1, 1, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, 0, -1, 0, 1, 1], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, 0, 0, 0, 0, 1, -1], [0, -1, 1, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0]]
[[0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, -1, 1, -1, 1, 1], [-1, 0, 0, 1, -1, 1, -1, 0], [1, -1, 1, 0, 0, -1, 1, -1], [0, 1, -1, 0, 0, 1, 0, 0], [0, -1, 1, -1, 1, 0, -1, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0]]
[[0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, -1, 0, 1, 0, 1], [-1, 0, 0, 1, 0, -1, 0, 0], [1, -1, 1, 0, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, -1, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, 0, -1, 0, 0, 0, 0]]
[[0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, -1, 0, 1], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 1, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, 0, -1, 0, 0, 0, 0]]
[[0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, 0, -1, 1, -1, 1], [-1, 0, 0, 0, 1, -1, 1, 0], [1, 0, 0, 0, 0, 1, -1, -1], [0, -1, 1, 0, 0, -1, 0, 0], [0, 1, -1, 1, -1, 0, 1, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0]]
[[0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, -1, 1, 0, -1, 1], [-1, 0, 0, 1, -1, 0, 1, 0], [1, -1, 1, 0, 0, 0, -1, -1], [0, 1, -1, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0]]
[[0, -1, 1, 0, -1, 1, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [1, -1, 1, -1, 0, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, 0, -1, 1, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, 0, -1, 1, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, 0, -1, 1, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, 0, 0, 0, -1, 1, 0], [1, -1, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, 0, -1, 1, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [1, -1, -1, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 0, -1, 1, 0, 0]]
[[0, -1, 1, 0, -1, 1, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 1, -1, 0, 0, 0, 1, 1], [1, -1, 0, 1, 0, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 0, 1, -1, 0, 0]]
[[0, -1, 1, 0, -1, 1, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, 0, 0, -1, 1, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, -1, 0, 0, 1, -1, 1], [1, -1, 1, -1, 1, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, 0, 1, -1, 0, 0]]
[[0, -1, 1, 0, -1, 1, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [1, -1, 0, -1, 1, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, 0, -1, 1, 0, 0]]
[[0, -1, 1, 0, -1, 1, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 1, -1, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, -1, 1, 0, 0]]
[[0, -1, 1, 0, -1, 1, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, 1, -1, 0, 0]]
[[0, -1, 1, 0, -1, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, 0, -1, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, 0, -1, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, 0, -1, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, 0, -1, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 1, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, 0, 1, -1, 0, 0]]
[[0, -1, 1, 0, -1, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, 0, -1, 1, 0, 0]]
[[0, -1, 1, 0, -1, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 1, 0, 0, -1, 1, -1], [1, 0, -1, 1, -1, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 0, -1, 1, 0, 0]]
[[0, -1, 1, 0, -1, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 0, 0, 1, -1, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 0, 1, -1, 0, 0]]
[[0, -1, 1, 0, -1, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, 1, -1, 0, 0]]
[[0, -1, 1, 0, -1, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, -1, 1, 0, 0]]
[[0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 1, -1, 0, 1, -1, -1], [-1, 1, 0, 0, 0, -1, 1, 0], [1, -1, 0, 0, 0, 0, -1, 1], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [0, -1, 1, -1, 1, 0, 0, 0], [0, -1, 0, 1, -1, 1, 0, 0]]
[[0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 1, 0, -1, 1, -1, -1], [-1, 1, 0, -1, 1, -1, 1, 0], [1, 0, -1, 0, 0, 1, -1, 1], [1, -1, 1, 0, 0, -1, 1, -1], [-1, 1, -1, 1, -1, 0, 0, 1], [0, -1, 1, -1, 1, 0, 0, 0], [0, -1, 0, 1, -1, 1, 0, 0]]
[[0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [-1, 1, 0, -1, 1, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 0, 1, -1, 1, 0, 0]]
[[0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 1, -1, 0, 1, 0, -1], [-1, 1, 0, 0, 0, -1, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 0, 1, -1, 1, 0, 0]]
[[0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 1, -1, 0, 0, 1, -1], [-1, 1, 0, 0, 0, 0, -1, 0], [1, -1, 0, 0, 0, -1, 1, 1], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 1, -1, 1, -1, 0, 0, 0], [0, -1, 0, 1, -1, 1, 0, 0]]
[[0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 1, 0, -1, 0, 1, -1], [-1, 1, 0, -1, 1, 0, -1, 0], [1, 0, -1, 0, 0, 0, 1, 1], [1, -1, 1, 0, 0, 0, -1, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 1, -1, 1, -1, 0, 0, 0], [0, -1, 0, 1, -1, 1, 0, 0]]
[[0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 1, -1, 0, -1, 1, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [1, -1, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, 0, -1, 0], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, 1, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [1, 1, -1, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 1, -1, 0, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [1, -1, 0, 0, 0, 1, -1, 0], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [1, 1, -1, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 0, 0, -1, 0, 1, 1], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, 0, 0, 0, 1, -1], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, -1, 1, -1, 0, 0, 0], [0, 1, 0, -1, 1, -1, 0, 0]]
[[0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 0, -1, 0, 0, 1, 1], [-1, 0, 0, 1, -1, 1, -1, 0], [1, -1, 1, 0, 0, -1, 1, -1], [1, 0, -1, 0, 0, 1, -1, 1], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 1, -1, 1, -1, 0, 0, 0], [0, 1, 0, -1, 1, -1, 0, 0]]
[[0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 0, -1, 0, 1, 0, 1], [-1, 0, 0, 1, -1, 0, 0, 0], [1, -1, 1, 0, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, 0, -1, 1, -1, 0, 0]]
[[0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, 0, -1, 1, -1, 0, 0]]
[[0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 0, 0, -1, 1, -1, 1], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, 1, -1, -1], [1, -1, 0, 0, 0, -1, 1, 1], [-1, 1, 0, 1, -1, 0, 0, -1], [0, -1, 1, -1, 1, 0, 0, 0], [0, 1, 0, -1, 1, -1, 0, 0]]
[[0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 0, -1, 0, 1, -1, 1], [-1, 0, 0, 1, -1, 0, 1, 0], [1, -1, 1, 0, 0, 0, -1, -1], [1, 0, -1, 0, 0, 0, 1, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [0, -1, 1, -1, 1, 0, 0, 0], [0, 1, 0, -1, 1, -1, 0, 0]]
[[0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 0, 0, -1, 1, 1, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, 0, 0, -1, 1, 0], [1, -1, 0, 0, 0, 1, -1, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 0, 0, 0, 0, 0, -1, 0], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, -1, 0, 0], [1, -1, 0, 0, 0, 1, 0, 0], [-1, 1, 0, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, 0, -1, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 1, -1], [1, 0, -1, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 0, 1, -1, 1, 0, 0], [0, -1, 1, -1, 1, 0, 0, 0]]
[[0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 1, 0, -1, 1, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, -1, 1, -1], [1, -1, 0, 0, 0, 0, -1, 1], [0, 1, 0, -1, 0, 0, 1, 0], [0, -1, 0, 1, -1, 1, 0, 0], [0, -1, 1, -1, 1, 0, 0, 0]]
[[0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 0, 0, -1, 0, 0, 1], [-1, 1, 0, 0, 1, -1, 0, -1], [1, -1, -1, 1, 0, 0, 0, 1], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 1, -1, 1, 0, 0, 0]]
[[0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 1, 0, 0, -1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, -1, 1, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 1, -1, 1, 0, 0, 0]]
[[0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, -1, 0, 0, 1], [-1, 1, 0, 0, 0, 1, -1, -1], [1, 0, -1, 0, 0, 0, 1, 1], [0, -1, 0, 1, 0, 0, -1, 0], [0, 1, 0, -1, 1, -1, 0, 0], [0, -1, 1, -1, 1, 0, 0, 0]]
[[0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 1, 0, -1, 0, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [1, -1, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, 0, -1, 1, -1, 0, 0], [0, -1, 1, -1, 1, 0, 0, 0]]
[[0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, -1, 0, 0, 1], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, -1, 1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, 0, -1, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 0, 0, 1, 0, 0, -1], [-1, 1, 0, 0, -1, 1, -1, 0], [1, -1, 1, -1, 0, 0, 1, 0], [0, -1, 0, 1, 0, 0, -1, 0], [0, 1, 0, -1, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, -1, 1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, 0, 0, -1], [-1, 1, 0, 0, 0, -1, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, 0, 1, 0, 0, -1], [-1, 1, 0, 0, -1, 0, 1, 0], [1, -1, 1, -1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 0, 1, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, -1, 0, 0, 1], [-1, 0, 0, 0, 1, -1, 1, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, 1, 0, -1, 0, 0, 1, 0], [0, -1, 0, 1, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 1, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [1, -1, 1, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, 0, -1, 1, -1, 0, 0], [0, 1, -1, 1, -1, 0, 0, 0]]
[[0, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 1, 0, -1, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 1, -1, 1], [1, 0, 0, 0, 0, 0, 1, -1], [0, -1, 0, 1, 0, 0, -1, 0], [0, 1, 0, -1, 1, -1, 0, 0], [0, 1, -1, 1, -1, 0, 0, 0]]
[[0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, -1, 1, -1, 0, 0, 0]]
[[0, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 1, -1, 1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 1, -1, 0, 1], [1, -1, 0, 1, 0, 0, 0, -1], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, -1, 1, -1, 0, 0, 0]]
[[0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [1, -1, 1, 0, 0, 0, -1, -1], [0, 1, 0, -1, 0, 0, 1, 0], [0, -1, 0, 1, -1, 1, 0, 0], [0, 1, -1, 1, -1, 0, 0, 0]]
[[0, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 1, 1], [1, 0, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 0, 1, -1, 1, 0, 0], [0, 1, -1, 1, -1, 0, 0, 0]]
[[0, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 0, 0, 1, 0, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [1, -1, 1, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0]]
[[0, -1, 0, 0, 1, 0, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [1, -1, 1, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 2, -1, 0, 0, 0]]
[[0, -1, 0, 0, 1, 0, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [1, -1, 1, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0]]
[[0, -1, 0, 0, 1, 0, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 0, 0, 1, 0, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 0, 0, 1, 0, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 0, 0, 1, 0, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [1, -1, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0]]
[[0, -1, 0, 0, 1, 0, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [1, -1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, -2, 1, 0, 0, 0]]
[[0, -1, 0, 0, 1, 0, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [1, -1, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0]]
[[0, -1, 0, 0, 1, 0, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 0, 0, 1, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [1, 0, -1, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0]]
[[0, -1, 0, 0, 1, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [1, 0, -1, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, -2, 1, 0, 0, 0]]
[[0, -1, 0, 0, 1, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [1, 0, -1, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0]]
[[0, -1, 0, 0, 1, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 0, 0, 1, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 0, 0, 1, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 0, 0, 1, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [1, 0, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0]]
[[0, -1, 0, 0, 1, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 2, -1, 0, 0, 0]]
[[0, -1, 0, 0, 1, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0]]
[[0, -1, 0, 0, 1, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [-1, 1, 0, 0, 0, 0, 1, -1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [0, -1, 0, 1, 0, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0]]
[[0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, 0, -1, 1, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, -1, 1, -1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [0, -1, 0, 1, 0, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0]]
[[0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 1, -1, 0, 1, 0, 0]]
[[0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 0, 0, 0, -1, 0, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 1, -1, 0, 1, 0, 0]]
[[0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [-1, 1, 0, 0, 0, 1, -1, -1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [0, 1, 0, -1, 0, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0]]
[[0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, 0, -1, 0, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, -1, -1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 1, 0, -1, 0, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0]]
[[0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [-1, 1, 0, 0, 0, 0, -1, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, -1, -1, 1, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, -1, 1, 0, 0, 0, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, 0, 0, 1, 0, -1], [-1, 1, 0, 0, 0, -1, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [-1, 1, 0, 0, 0, -1, 1, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, 0, -1, 0, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0]]
[[0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 1, -1, 0, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 1, -1, 1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 1, 0, -1, 0, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0]]
[[0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 1, -1, 1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, -1, 1, 0, -1, 0, 0]]
[[0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 0, 1, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, -1, 1, 0, -1, 0, 0]]
[[0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, 1, -1, 0, 0, 0, -1], [0, -1, 0, 1, 0, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0]]
[[0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 1, -1, 1, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 1, 1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [0, -1, 0, 1, 0, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0]]
[[0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [-1, 0, 0, 0, 0, 1, -1, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [-1, 0, 0, 0, 0, 0, 1, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 0, -1, 0, 1], [-1, 0, 0, 0, 0, 1, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, -1, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 0, 0, -1, 0, 1, 1], [-1, 1, 0, 0, 1, -1, 0, -1], [1, -1, -1, 1, 0, 0, 0, 1], [0, 1, 0, -1, 0, 0, 0, 0], [1, -1, 1, 0, 0, 0, 0, -1], [0, -1, 1, -1, 1, 0, -1, 0]]
[[0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, 0, -1, 0, 1, 1], [-1, 1, 0, 0, 0, 0, 0, -1], [1, 0, -1, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 1, 0, -1, 1, 0, -1], [0, -1, 1, -1, 1, 0, -1, 0]]
[[0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, -1, 0, 1, 1], [-1, 1, 0, 0, 0, 1, -1, -1], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 0, 1, 0, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [0, -1, 1, -1, 1, 0, -1, 0]]
[[0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 1, 0, -1, 1, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, -1, 1, -1], [1, -1, 0, 0, 0, 0, 0, 1], [0, 1, 0, -1, 0, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [0, -1, 1, -1, 1, 0, -1, 0]]
[[0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 1, 0, -1, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, 0, 0, 1, -1, 0, -1], [0, -1, 1, -1, 1, 0, -1, 0]]
[[0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 1, 0, 0, -1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [-1, 0, 1, 0, -1, 1, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [0, -1, 0, 1, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, -1, 1, -1, 1, 0, -1, 0]]
[[0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, -1, 0, 1, 1], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 0, -1, 0, 1, 1], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 1, -1, 0, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 0, 0, 1, 0, -1, -1], [-1, 1, 0, 0, -1, 1, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [1, 1, -1, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, 0, 1, 0, -1, -1], [-1, 1, 0, 0, -1, 0, 1, 0], [1, -1, 1, -1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, -1, 1, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, 0, -1, -1], [-1, 1, 0, 0, 0, -1, 1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 1, -1, 0, 0, -1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [-1, -1, 1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 0, 0, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, 1, 0, -1, -1], [-1, 0, 0, 0, -1, 1, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [0, -1, 0, 1, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [0, 1, -1, 1, -1, 0, 1, 0]]
[[0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 1, 0, -1, -1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, -1, 1, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, -1, 0, 1, -1, 0, 1], [0, 1, -1, 1, -1, 0, 1, 0]]
[[0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, 0, 1, 0, -1, -1], [-1, 0, 0, 0, 0, -1, 1, 1], [1, -1, 1, 0, 0, 0, 0, -1], [0, 1, 0, -1, 0, 0, 0, 0], [1, -1, -1, 1, 0, 0, 0, 1], [0, 1, -1, 1, -1, 0, 1, 0]]
[[0, 0, 0, -1, 1, 0, 1, 0], [0, 0, -1, 1, 0, -1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 1, -1, 1], [1, 0, 0, 0, 0, 0, 0, -1], [0, -1, 0, 1, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [0, 1, -1, 1, -1, 0, 1, 0]]
[[0, 0, 0, -1, 1, 0, 1, 0], [0, 0, -1, 1, 0, 0, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 0, 0, -1, 1, 0, 1], [0, 1, -1, 1, -1, 0, 1, 0]]
[[0, 0, 0, -1, 1, 0, 1, 0], [0, 0, -1, 1, -1, 1, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 1, -1, 0, 1, -1, 0, 1], [1, -1, 0, 1, 0, 0, 0, -1], [0, 1, 0, -1, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [0, 1, -1, 1, -1, 0, 1, 0]]
[[0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, -1, 0, 1, 1], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, -1, 1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 1, -1, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, -1, 1, 0, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, 0, -1, 1, -1, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [1, 0, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 0, -1, 1, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [1, -1, 1, -1, 0, 0, 1, 0], [-1, 1, -1, 1, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, 0, -1, 1, -1, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 1, -1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [1, -1, 0, 1, -1, 0, 1, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, 0, -1, 1, -1, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, 0, -1, 1, -1, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [1, 0, 0, 1, -1, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, 0, -1, 0], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, 0, -1, 1, -1, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 1, -1, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 1, -1, 0, 0, 0, 0, 1], [0, 0, 0, 0, -1, 1, 1, 0]]
[[0, -1, 1, 0, -1, 1, -1, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -1, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 1, 1, -1, 0, 0, 0, -1], [0, 0, 0, 0, 1, -1, -1, 0]]
[[0, -1, 1, 0, -1, 1, -1, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 0, -1, 1, 0], [-1, 1, -1, 0, 0, 1, -1, 1], [1, -1, 1, -1, 1, 0, 0, -1], [-1, 1, 0, 1, -1, 0, 0, -1], [0, 0, 0, 0, 1, -1, -1, 0]]
[[0, -1, 1, 0, -1, 1, -1, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 1, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [1, -1, 0, -1, 1, 0, 0, 1], [-1, 1, -1, 1, -1, 0, 0, 1], [0, 0, 0, 0, -1, 1, 1, 0]]
[[0, -1, 1, 0, -1, 1, -1, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, 1, -1, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [1, -1, -1, 1, 0, 0, 0, 1], [-1, 1, 0, -1, 0, 0, 0, 1], [0, 0, 0, 0, -1, 1, 1, 0]]
[[0, -1, 1, 0, -1, 1, -1, 0], [-1, 0, 0, 0, 1, -1, 1, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 1, -1, -1, 0]]
[[0, -1, 1, 0, -1, 1, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, 0, 1, -1, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, -1, 1, 0, 0, -1, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, 0, -1, 1, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, 0, -1, 1, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, 0, -1, 1, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, 0, -1, 1, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 0, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 0, 0, 0, 1, -1, -1, 0]]
[[0, -1, 1, 0, -1, 1, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 0, -1, 1, 0, 0, 0, 1], [0, 0, 0, 0, -1, 1, 1, 0]]
[[0, -1, 1, 0, -1, 1, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, 0, 1, -1, 0], [-1, 0, 1, 0, 0, -1, 1, -1], [1, 0, -1, 1, -1, 0, 0, 1], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 0, 0, 0, -1, 1, 1, 0]]
[[0, -1, 1, 0, -1, 1, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -1, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 0, 0, 1, -1, 0, 0, -1], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 0, 0, 0, 1, -1, -1, 0]]
[[0, -1, 1, 0, -1, 1, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 0, 0, 1, -1, -1, 0]]
[[0, -1, 1, 0, -1, 1, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, -1, 1, 1, 0]]
[[0, -1, 1, -1, 1, -1, 1, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 0, 0, -1, 1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [-1, 1, 0, -1, 1, 0, -1, 0], [1, -1, 0, 1, 0, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, -1, 1, -1, 1, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 1, -1, 0, 1, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, -1, 1, -1, 1, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 1, 0, 0, -1, 0, 1, 0], [1, -1, 1, -1, 0, 1, -1, 0], [-1, 1, -1, 0, 1, 0, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, -1, 1, -1, 1, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 1, 0, 0, 0, -1, 0, 0], [1, -1, 0, 0, 0, 1, -1, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [1, -1, 1, 0, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, -1, 1, -1, 1, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 1, -1, 0, 0, 0, 1, 1], [1, -1, 1, 0, -1, 1, 0, -1], [0, 0, 0, -1, 1, 1, -1, 0]]
[[0, -1, 1, -1, 1, -1, 1, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [1, 0, 0, -1, 1, 0, -1, 0], [-1, 1, -1, 0, 0, 0, 1, 1], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 1, 0, 0, 0, 0, 0, -1], [1, -1, -1, 1, 0, 0, 0, 1], [0, 0, 0, 1, -1, -1, 1, 0]]
[[0, -1, 1, -1, 1, -1, 1, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [1, -1, -1, 1, 0, 0, 0, 1], [-1, 1, 0, -1, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, 0, -1], [0, 0, 0, -1, 1, 1, -1, 0]]
[[0, -1, 1, -1, 1, -1, 1, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, -1, -1], [-1, 1, 0, 0, 0, 0, 1, -1], [1, -1, 0, 0, -1, 1, 0, 1], [0, 0, 0, 1, -1, -1, 1, 0]]
[[0, -1, 1, -1, 1, -1, 1, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 1, -1, 0, 0, 0, 0, 1], [1, -1, 0, 1, 0, 0, 0, -1], [0, 0, 0, -1, 1, 1, -1, 0]]
[[0, -1, 1, -1, 1, -1, 1, 0], [-1, 0, 0, 1, -1, 1, -1, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 1, -1, 0, 1, -1, 0, 1], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 1, 1, -1, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 1, -1, -1, 1, 0]]
[[0, -1, 1, -1, 1, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, -1, 1, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 0, 1, 0, -1, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, -1, 1, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, -1, 1, 0, 1], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, -1, 1, 0, -1, 1, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, -1, 1, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, -1, 1, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, -1, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 1, 0, 0, 0, -1, -1], [1, 0, -1, 0, 1, -1, 0, 1], [0, 0, 0, 1, -1, -1, 1, 0]]
[[0, -1, 1, -1, 1, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 0, 1, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [1, 0, -1, 0, 0, 0, 0, 1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [0, 0, 0, -1, 1, 1, -1, 0]]
[[0, -1, 1, -1, 1, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [-1, 0, 0, 1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [0, 0, 0, 1, -1, -1, 1, 0]]
[[0, -1, 1, -1, 1, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 1, 1], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 0, -1, 1, 1, -1, 0]]
[[0, -1, 1, -1, 1, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 1, 0, 0, 0, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, 0, 1, -1, -1, 1, 0]]
[[0, -1, 1, -1, 1, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0], [-1, 0, 1, 0, -1, 1, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 0, -1, 1, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, -1, 1, 1, -1, 0]]
[[0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, -1, 1, 0, -1, 1], [0, 1, -1, 0, 0, 0, 1, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 0, 1, 0]]
[[0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, -1, 1, -1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [0, -1, 1, 0, -1, 0, 1, 0]]
[[0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 1, -1, 0, 0, 0, -1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [0, -1, 1, 0, -1, 0, 1, 0]]
[[0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, 0, 0, -1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, -1, 1, 0, -1, 0, 1, 0]]
[[0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, -1, 1, 0, -1, 1], [0, 1, -1, 0, 0, 0, 1, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, -1, 1, -1, 0, 0, 1], [0, -1, 1, 0, -1, 0, 1, 0]]
[[0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, -1, 1, -1, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 0, 1, 0]]
[[0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, -1, 0, -1, 1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 0, -1, 1, 0, -1, 1], [0, 1, -1, 0, 0, 0, 1, 0], [-1, -1, 1, 0, 0, 0, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, 0, -1, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 1, -1, 1, 1], [0, 0, 0, 1, -1, 0, 1, -1], [0, -1, 1, 0, 0, 0, -1, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, 1, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, 0, -1, 0]]
[[0, 0, 0, 0, -1, 2, -1, 0], [0, 0, -1, 1, 0, -1, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [0, 1, -1, 0, 1, 0, -1, 0]]
[[0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, -1, 0, 1, 0, -1, 0]]
[[0, 0, 0, 0, -1, 2, -1, 0], [0, 0, -1, 0, 1, -1, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [0, 1, -1, 0, 1, 0, -1, 0]]
[[0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 1, -1, 0, 1], [0, 0, 0, 1, -1, 0, 1, -1], [0, -1, 1, 0, 0, 0, -1, 0], [-1, 1, -1, 0, 0, 0, 1, 1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 1, -1, 0, 1, 0, -1, 0]]
[[0, 0, 0, 0, -1, 2, -1, 0], [0, 0, -1, 1, 0, -1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 1, -1, 0, 1, 0, -1, 0]]
[[0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, -1, 2, -1, 0], [0, 0, -1, 1, 1, -1, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 1, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, 1, -1], [0, -1, 1, 0, 0, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, -1, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 1, -1, 0, 1, -1, -1], [-1, 1, 0, 0, 0, -1, 1, 0], [1, -1, 0, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, -1, 1, -1, 0, 0, 0], [1, -1, 1, 0, 0, 0, 0, -1], [0, -1, 0, 1, 0, 0, -1, 0]]
[[0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 1, -1, 1, 0, -1, -1], [-1, 1, 0, 0, -1, 0, 1, 0], [1, -1, 0, 0, 0, 0, 0, 1], [0, 1, -1, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 1, 0, -1, 1, 0, -1], [0, -1, 0, 1, 0, 0, -1, 0]]
[[0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 1, -1, 1, -1, 0, -1], [-1, 1, 0, 0, -1, 1, 0, 0], [1, -1, 0, 0, 0, -1, 1, 1], [0, 1, -1, 0, 0, 1, -1, 0], [0, -1, 1, -1, 1, 0, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [0, -1, 0, 1, 0, 0, -1, 0]]
[[0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 1, 0, -1, 1, -1, -1], [-1, 1, 0, -1, 1, -1, 1, 0], [1, 0, -1, 0, 0, 1, -1, 1], [0, -1, 1, 0, 0, -1, 1, 0], [0, 1, -1, 1, -1, 0, 0, 0], [1, -1, 1, -1, 1, 0, 0, -1], [0, -1, 0, 1, 0, 0, -1, 0]]
[[0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 1, 0, -1, 0, 0, -1], [-1, 1, 0, -1, 1, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, 0, 0, 1, -1, 0, -1], [0, -1, 0, 1, 0, 0, -1, 0]]
[[0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 1, 0, 0, -1, 0, -1], [-1, 1, 0, -1, 0, 1, 0, 0], [1, 0, -1, 0, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 1, -1, 1, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, -1, 0, 1, 0, 0, -1, 0]]
[[0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, -1, 1, -1, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 1, -1, 0, -1, 1, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [1, -1, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 1, -1, 1, 0, 0, 0], [1, 1, -1, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 0, 0, 1, -1, -1, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [1, 0, 0, 0, 0, -1, 1, 0], [0, 1, -1, 0, 0, 1, -1, 0], [0, -1, 1, -1, 1, 0, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 1, -1, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [1, -1, 0, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 1, -1, -1, 1, 0, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [1, -1, 0, 0, 0, 1, -1, 0], [0, -1, 1, 0, 0, -1, 1, 0], [0, 1, -1, 1, -1, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 0, 1, -1, 0, -1, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [1, 1, -1, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 0, 0, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 1, -1, 1, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [0, 1, 0, -1, 0, 0, 1, 0]]
[[0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 0, 0, -1, 0, 0, 1], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, -1, 1, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, 0, -1, 0, 1, -1, 0, 1], [0, 1, 0, -1, 0, 0, 1, 0]]
[[0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 0, 0, -1, 1, -1, 1], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, 0, 0, 0, 1, -1, -1], [0, -1, 1, 0, 0, -1, 1, 0], [0, 1, -1, 1, -1, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [0, 1, 0, -1, 0, 0, 1, 0]]
[[0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 0, -1, 1, -1, 0, 1], [-1, 0, 0, 1, -1, 1, -1, 0], [1, -1, 1, 0, 0, -1, 1, -1], [0, 1, -1, 0, 0, 1, -1, 0], [0, -1, 1, -1, 1, 0, 0, 0], [1, 0, -1, 1, -1, 0, 0, 1], [0, 1, 0, -1, 0, 0, 1, 0]]
[[0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 0, -1, 1, 0, -1, 1], [-1, 0, 0, 1, -1, 0, 0, 0], [1, -1, 1, 0, 0, 0, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [1, -1, 0, 0, -1, 1, 0, 1], [0, 1, 0, -1, 0, 0, 1, 0]]
[[0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 0, -1, 0, 1, -1, 1], [-1, 0, 0, 1, 0, -1, 0, 0], [1, -1, 1, 0, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, -1, 1, -1, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [0, 1, 0, -1, 0, 0, 1, 0]]
[[0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [1, -1, 0, 1, 0, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, -1, 0, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 0, -1, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 1, -1, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 1, 0, 0, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 1, -1, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0]]
[[0, -1, 1, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, -1, 0, 1, -1, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0]]
[[0, -1, 1, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0]]
[[0, -1, 1, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, -1, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, -1, 0, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0]]
[[0, -1, 1, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0]]
[[0, -1, 1, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0]]
[[0, -1, 1, 0, 0, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, 0, 0, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, 0, 0, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, -1, 1, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, 0, 0, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, 0, 0, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0]]
[[0, -1, 1, 0, 0, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 0, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 1, 0, -1, 1, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0]]
[[0, -1, 1, 0, 0, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, -1, 0, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0]]
[[0, -1, 1, 0, 0, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, -1, 0, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0]]
[[0, -1, 1, 0, 0, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0]]
[[0, -1, 1, 0, 0, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0]]
[[0, -1, 0, 1, 0, -1, 1, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [1, -1, 0, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 0, 1, 0, -1, 1, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, 0, 1, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [1, -1, 0, -1, 1, 0, 0, 1], [0, 0, 1, -1, 0, -1, 1, 0]]
[[0, -1, 0, 1, 0, -1, 1, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [1, -1, 0, 0, 0, 0, 0, 1], [0, 0, 1, -1, 0, -1, 1, 0]]
[[0, -1, 0, 1, 0, -1, 1, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [1, -1, 0, 0, -1, 1, 0, 1], [0, 0, 1, -1, 0, -1, 1, 0]]
[[0, -1, 0, 1, 0, -1, 1, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [0, 1, 0, 0, 0, -1, 1, -1], [1, -1, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 0, 0, 1, 0], [-1, 1, -1, 1, 0, 0, -1, 0], [1, -1, 1, -1, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 0, 1, 0, -1, 1, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [0, 1, 0, 0, 0, -1, 1, -1], [1, -1, 0, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 1, -1, 0, 1, 0, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 0, 1, 0, -1, 1, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [0, 1, 0, 0, 0, -1, 1, -1], [1, -1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [1, -1, 1, 0, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 0, 1, 0, -1, 1, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [0, 1, 0, 0, 0, -1, 1, -1], [1, -1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 0, -1, 0], [-1, 1, -1, 0, 0, 0, 1, 1], [1, -1, 1, 0, -1, 1, 0, -1], [0, 0, -1, 1, 0, 1, -1, 0]]
[[0, -1, 0, 1, 0, -1, 1, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [0, 1, 0, 0, 0, -1, 1, -1], [1, -1, 0, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 1, -1, 1, -1, 0, 0, 1], [1, -1, 1, 0, 0, 0, 0, -1], [0, 0, -1, 1, 0, 1, -1, 0]]
[[0, -1, 0, 1, 0, -1, 1, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [0, 1, 0, 0, 0, -1, 1, -1], [1, -1, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, 0, 1, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [1, -1, 1, -1, 1, 0, 0, -1], [0, 0, -1, 1, 0, 1, -1, 0]]
[[0, -1, 0, 1, 0, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 0, 1, 0, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, 1, -1, 0, 0, -1], [0, 0, -1, 1, 0, 1, -1, 0]]
[[0, -1, 0, 1, 0, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, -1, 1, 0, 1, -1, 0]]
[[0, -1, 0, 1, 0, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, -1, 1, 0, 1, -1, 0]]
[[0, -1, 0, 1, 0, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 1, -1, 1], [1, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [1, 0, -1, 1, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 0, 1, 0, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 1, -1, 1], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 0, 1, 0, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 1, -1, 1], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 0, 1, 0, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 1, -1, 1], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, 1, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [1, 0, -1, 0, 1, -1, 0, 1], [0, 0, 1, -1, 0, -1, 1, 0]]
[[0, -1, 0, 1, 0, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 1, -1, 1], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 1, -1, 1, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [0, 0, 1, -1, 0, -1, 1, 0]]
[[0, -1, 0, 1, 0, -1, 1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 1, -1, 1], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [1, 0, -1, 1, -1, 0, 0, 1], [0, 0, 1, -1, 0, -1, 1, 0]]
[[0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, -1, 0, 1, -1, 1], [0, 1, -1, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 1, -1, 1, 0, 0, -1], [1, -1, -1, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0]]
[[0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 1, -1, 1, 0, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 1, -1, 0], [0, 1, 0, -1, 0, 0, 1, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [1, -1, 0, -1, 1, 0, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0]]
[[0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 0, 1, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [1, 0, -1, 0, 1, -1, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0]]
[[0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 1, 0, -1, 1, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [1, -1, 0, 0, -1, 1, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0]]
[[0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 0, -1, 0, 1, -1, 1], [0, 1, -1, 0, 1, -1, 1, 0], [0, -1, 0, 1, 0, 0, -1, 0], [-1, 1, 1, -1, 0, 0, 0, -1], [1, 0, -1, 1, -1, 0, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0]]
[[0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 1, -1, 0, 1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0]]
[[0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 1, -1, 0, 1, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 1, 0, -1, 0, 0, 0], [1, 1, -1, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 1, -1, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, -1, 0, 1, -1, 1], [0, 1, -1, 0, 1, -1, 1, 0], [0, -1, 0, 1, 0, 0, -1, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [1, 0, -1, 1, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 0, 1, 0], [-1, -1, 1, 0, 0, 0, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 1, 0, -1, 1, -1], [0, -1, 1, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 1, -1, 1, -1, 0, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0]]
[[0, 0, 0, 0, 0, -1, 1, 0], [0, 0, -1, 1, -1, 1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, -1, 1, 0], [0, -1, 0, 1, 0, 0, -1, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [1, 0, 0, 1, -1, 0, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0]]
[[0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, 0, -1, 0], [-1, 1, -1, 0, 0, 0, 1, 1], [1, -1, 1, 0, -1, 1, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0]]
[[0, 0, 0, 0, 0, -1, 1, 0], [0, 0, -1, 0, 1, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, 0, 1, -1, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0]]
[[0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 1, 0, -1, 1, -1], [0, -1, 1, 0, -1, 1, -1, 0], [0, 1, 0, -1, 0, 0, 1, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [1, -1, 1, -1, 1, 0, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0]]
[[0, 0, 0, 0, 0, -1, 1, 0], [0, 0, -1, 1, 0, 0, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [1, -1, 0, 1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0]]
[[0, 0, 0, 0, 0, -1, 1, 0], [0, 0, -1, 1, 0, 1, -1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 1, 0, -1, 1, 0, -1, 0], [1, -1, 0, 1, 0, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, -1, 1, 1, -1, 0], [0, 0, 0, 1, 0, -1, 1, -1], [0, -1, 1, 0, -1, 1, -1, 0], [0, 1, 0, -1, 0, 0, 1, 0], [-1, 1, -1, 1, 0, 0, -1, 0], [1, -1, 1, -1, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, 0, -1, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 1, 0, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, -1, 1, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 1, 0, 0, 0, -1, 1, 0], [1, -1, 0, 0, 0, 0, 1, 0], [0, 0, 1, -1, 0, 0, -1, 0], [0, 0, -1, 1, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, -1, 1, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 1, -1, 0, 1, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, -1, 1, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [1, 0, 0, 0, 1, -1, 0, -1], [-1, 1, 0, 0, -1, 1, 0, 0], [1, -1, 1, -1, 0, 0, 0, 0], [0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, -1, 1, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 1, 0, 0, 0, 0, -1, 0], [1, -1, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 1, -1, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, -1, 1, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [1, 0, 0, 0, 0, -1, 1, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [1, -1, 0, 0, 0, 0, -1, 1], [0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 1, -1, -1, 1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0]]
[[0, -1, 1, -1, 1, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [-1, 1, -1, 0, 0, 0, 1, 1], [1, -1, 1, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0]]
[[0, -1, 1, -1, 1, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [1, -1, -1, 1, 0, 0, 0, 1], [0, 0, 1, -1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, -1, 1, 0, 0, 0]]
[[0, -1, 1, -1, 1, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [1, 0, 0, -1, 1, -1, 1, 0], [-1, 1, -1, 0, 0, 1, -1, 1], [1, -1, 1, 0, 0, 0, -1, -1], [0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 1, -1, -1, 1, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0]]
[[0, -1, 1, -1, 1, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [1, 0, 0, 0, 0, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [1, -1, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0]]
[[0, -1, 1, -1, 1, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [-1, 1, -1, 0, 1, -1, 0, 1], [1, -1, 0, 1, 0, 0, 0, -1], [0, 0, 1, -1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 1, -1, 0, 0, 0]]
[[0, -1, 1, -1, 1, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, -1, 1, 1], [-1, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 1, -1, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, -1, 1, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 0, 1, 0, -1, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, -1, 1, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, -1, 1, 0, 1], [-1, 0, 0, 0, 1, -1, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, 0, 1, -1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, -1, 1, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, -1, 1, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, -1, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 1, -1, 0, 0, -1, 0], [0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0]]
[[0, -1, 1, -1, 1, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 0, 1, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [1, 0, -1, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 1, -1, -1, 1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0]]
[[0, -1, 1, -1, 1, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [1, 0, 1, -1, 0, 0, 0, -1], [0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 1, -1, 0, 0, 0]]
[[0, -1, 1, -1, 1, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 1, -1, 0], [-1, 0, 1, 0, 0, -1, 1, -1], [1, 0, -1, 0, 0, 0, 1, 1], [0, 0, 1, -1, 0, 0, -1, 0], [0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0]]
[[0, -1, 1, -1, 1, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 1, -1, -1, 1, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0]]
[[0, -1, 1, -1, 1, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, 0, -1, 0, 0], [-1, 0, 1, 0, -1, 1, 0, -1], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, -1, 1, 0, 0, 0]]
[[0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 1, -1, -1], [-1, 1, 0, 0, 0, -1, 1, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 1, -1, 0, 0, 0, 1, 0], [0, -1, 1, 0, -1, 1, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0]]
[[0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 1, 0, -1, -1], [-1, 1, 0, 0, -1, 0, 1, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, -1, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 1, 0, -1, 1, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0]]
[[0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 1, -1, 0, -1], [-1, 1, 0, 0, -1, 1, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 0, 0, 1, 0, 0, 0]]
[[0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 1, 0, -1], [-1, 1, 0, 0, 0, -1, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 1, -1, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 0, 0, 1, 0, 0, 0]]
[[0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 1, -1], [-1, 1, 0, 0, 0, 0, -1, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, -1, 0, 1, -1, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0]]
[[0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 1, -1, 1, -1], [-1, 1, 0, 0, -1, 1, -1, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 1, 1], [0, -1, 1, 0, 0, 0, -1, 0], [0, 1, -1, 0, 1, -1, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0]]
[[0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, -1, 1, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [0, -1, 1, 0, 0, 0, -1, 0], [0, 1, -1, 0, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, -1, 1, 0, 0], [-1, 1, 0, 0, 1, -1, 0, -1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, -1, 1, 0, 0, 0, 0, 0], [0, 1, -1, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 1, 0, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 1, -1, 1, 1], [-1, 0, 0, 0, 0, 1, -1, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [0, -1, 1, 0, 0, 0, -1, 0], [0, 1, -1, 0, 1, -1, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0]]
[[0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 0, 1, 1], [-1, 0, 0, 0, 1, 0, -1, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, -1, 0, 1, -1, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0]]
[[0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 1, 0, 1], [-1, 0, 0, 0, 1, -1, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, 0, 0, -1, 0, 0, 0]]
[[0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 1, -1, 0, 1], [-1, 0, 0, 0, 0, 1, 0, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [0, -1, 1, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, 0, 0, -1, 0, 0, 0]]
[[0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 1, 0, -1, 1], [-1, 0, 0, 0, 0, 0, 1, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 1, 0, -1, 1, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0]]
[[0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 1, -1, 1], [-1, 0, 0, 0, 1, -1, 1, 0], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 1, -1, 0, 0, 0, 1, 0], [0, -1, 1, 0, -1, 1, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0]]
[[0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 1, 1, -1, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [0, 1, -1, 0, 0, 0, 1, 0], [0, -1, 1, 0, -1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 0, 0, -1, 1, 0, 1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 1, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 1, 0, 1, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [2, -1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, -1, 0, 1, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, -1, 1, -1, 0, 1], [0, 1, -1, 0, 0, 1, 0, 0], [-1, 0, 1, 0, 0, -1, 1, -1], [1, 0, -1, 1, -1, 0, 0, 1], [0, -1, 0, 0, 1, 0, 0, 0], [0, -1, 1, 0, -1, 1, 0, 0]]
[[0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 1, -1, 1, 0, -1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, -1, 0, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [1, 0, 0, -1, 0, 0, 0, 1], [0, -1, 0, 0, 1, 0, 0, 0], [0, -1, 1, 0, -1, 1, 0, 0]]
[[0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, -1, 1, -1, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 1, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 1, 0, -1, 1, 0, 0]]
[[0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 1, 0, 0, -1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 1, 0, -1, 1, 0, 0]]
[[0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, -1, 1, -1, 0, 1], [0, 1, -1, 0, 0, 1, 0, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [1, -1, -1, 1, 0, 0, 0, 1], [0, 1, 0, 0, -1, 0, 0, 0], [0, -1, 1, 0, -1, 1, 0, 0]]
[[0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 1, -1, 1, -1, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, -1, 0, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [1, -1, 0, -1, 1, 0, 0, 1], [0, 1, 0, 0, -1, 0, 0, 0], [0, -1, 1, 0, -1, 1, 0, 0]]
[[0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, -1, 1, -1, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, -1, 1, 0], [1, -1, 1, 0, -1, 0, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, -1, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, -1, 1, -1, 0, 1], [0, 1, -1, 0, 0, 1, 0, 0], [-1, -1, 1, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 1, -1, 1, 0, 0, -1, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, -1, 1, -1, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [1, 1, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 1, -1, 1, 1], [0, 0, 0, 1, -1, 1, 0, -1], [0, -1, 1, 0, 0, -1, 0, 0], [-1, 1, -1, 0, 0, 1, -1, 1], [1, -1, 1, -1, 1, 0, 0, -1], [0, 1, 0, 0, -1, 0, 0, 0], [0, 1, -1, 0, 1, -1, 0, 0]]
[[0, 0, 0, 0, -1, 1, 0, 0], [0, 0, -1, 1, 0, -1, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 1, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [1, -1, 0, 1, 0, 0, 0, -1], [0, 1, 0, 0, -1, 0, 0, 0], [0, 1, -1, 0, 1, -1, 0, 0]]
[[0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, -1, 0, 1, -1, 0, 0]]
[[0, 0, 0, 0, -1, 1, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, -1, 0, 1, -1, 0, 0]]
[[0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 1, -1, 1, 0, -1], [0, -1, 1, 0, 0, -1, 0, 0], [-1, 1, -1, 0, 0, 0, 1, 1], [1, 0, 1, -1, 0, 0, 0, -1], [0, -1, 0, 0, 1, 0, 0, 0], [0, 1, -1, 0, 1, -1, 0, 0]]
[[0, 0, 0, 0, -1, 1, 0, 0], [0, 0, -1, 1, 0, 0, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 1, 0, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 0, 0, 1, -1, 0, 0, -1], [0, -1, 0, 0, 1, 0, 0, 0], [0, 1, -1, 0, 1, -1, 0, 0]]
[[0, 0, 0, 0, -1, 1, 0, 0], [0, 0, -1, 1, 1, -1, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 1, 0, 0], [-1, 1, 0, 0, 0, -1, 0, 0], [1, -1, 0, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 1, 0, -1], [0, -1, 1, 0, 0, -1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 1, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 0, 1, -1, 1, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [0, 1, 0, 0, -1, 1, 0, -1], [1, -1, 0, 0, 1, 0, -1, 0], [-1, 1, -1, 1, 0, -1, 1, 0], [1, -1, 1, 0, -1, 0, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 0, 1, -1, 1, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [0, 1, 0, 0, -1, 1, 0, -1], [1, -1, 0, 0, 1, -1, 0, 0], [-1, 1, -1, 1, 0, 0, 0, 0], [1, -1, 1, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 0, 1, -1, 1, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [0, 1, 0, 0, -1, 1, 0, -1], [1, -1, 0, 0, 1, -1, 1, 0], [-1, 1, -1, 1, 0, 0, -1, 0], [1, -1, 1, -1, 0, 0, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 0, 1, -1, 1, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [0, 1, 0, 0, -1, 1, 0, -1], [1, -1, 0, 0, 0, -1, 1, 1], [-1, 1, -1, 0, 0, 1, -1, 1], [1, -1, 1, -1, 1, 0, 0, -1], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, -1, 1, 1, -1, 0, 0]]
[[0, -1, 0, 1, -1, 1, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [0, 1, 0, 0, -1, 1, 0, -1], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 1, -1, 0, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 1, 1, -1, 0, 0]]
[[0, -1, 0, 1, -1, 1, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [0, 1, 0, 0, -1, 1, 0, -1], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 1, -1, 0, 0, 0, 1, 1], [1, -1, 1, 0, 0, 0, 0, -1], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 1, 1, -1, 0, 0]]
[[0, -1, 0, 1, -1, 1, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, -1, 0, 0, 0], [-1, 1, 0, -1, 0, 1, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 0, 1, -1, 1, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, -1, -1], [-1, 1, 0, 0, 0, 0, 1, -1], [1, -1, 0, 0, 0, 0, 0, 1], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 1, -1, -1, 1, 0, 0]]
[[0, -1, 0, 1, -1, 1, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, 0, -1], [-1, 1, 0, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, -1, -1, 1, 0, 0]]
[[0, -1, 0, 1, -1, 1, 0, 0], [-1, 0, 1, -1, 1, -1, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, -1, 1, -1], [-1, 1, 0, 0, 0, 1, -1, -1], [1, -1, 0, -1, 1, 0, 0, 1], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -1, -1, 1, 0, 0]]
[[0, -1, 0, 1, -1, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, -1, 0, 1], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 0, 1, -1, 0, 1, -1, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 0, 1, -1, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, -1, 0, 1], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 0, 1, -1, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, -1, 0, 1], [1, 0, 0, 0, -1, 1, -1, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 0, 1, -1, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, -1, 0, 1], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 0, 1, 0, 0, -1, 1, -1], [1, 0, -1, 1, -1, 0, 0, 1], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 1, -1, -1, 1, 0, 0]]
[[0, -1, 0, 1, -1, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, -1, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 1, 0, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, -1, -1, 1, 0, 0]]
[[0, -1, 0, 1, -1, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, -1, 0, 1], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 1, 0, 0, 0, -1, -1], [1, 0, -1, 0, 0, 0, 0, 1], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -1, -1, 1, 0, 0]]
[[0, -1, 0, 1, -1, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 1, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 0, 1, -1, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 1, 1], [-1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, -1, 1, 1, -1, 0, 0]]
[[0, -1, 0, 1, -1, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 0, 1], [-1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 1, 1, -1, 0, 0]]
[[0, -1, 0, 1, -1, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 1, -1, 1], [-1, 0, 0, 0, 0, -1, 1, 1], [1, 0, 0, 1, -1, 0, 0, -1], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 1, 1, -1, 0, 0]]
[[0, -1, 1, 0, 0, -1, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 1, 0, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, 0, 0, -1, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 1, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, 0, 0, -1, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [-1, 1, -1, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, 0, 0, -1, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, 0, 0, -1, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 1, -1, 1, -1, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, 0, 0, 1, -2, 0]]
[[0, -1, 1, 0, 0, -1, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 0, 0, -1, 2, 0]]
[[0, -1, 1, 0, 0, -1, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [-1, 1, 0, -1, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, 0, 0, 1, -2, 0]]
[[0, -1, 1, 0, 0, -1, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 0, 0, 0, -1, 1, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [-1, 1, 1, -1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 0, 0, -1, 2, 0]]
[[0, -1, 1, 0, 0, -1, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 0, 0, -1, 1, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, 0, 0, 1, -2, 0]]
[[0, -1, 1, 0, 0, -1, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 0, 0, -1, 2, 0]]
[[0, -1, 1, 0, 0, -1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 0, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, 0, 0, -1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, 0, 0, -1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, -1, 1, 0, 1], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, 0, 0, -1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, 0, 0, -1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 1, -1, 1, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 0, 0, -1, 2, 0]]
[[0, -1, 1, 0, 0, -1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 0, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, 0, 0, 1, -2, 0]]
[[0, -1, 1, 0, 0, -1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 0, 0, -1, 2, 0]]
[[0, -1, 1, 0, 0, -1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [-1, 0, -1, 1, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, 0, 0, 1, -2, 0]]
[[0, -1, 1, 0, 0, -1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 0, 0, -1, 2, 0]]
[[0, -1, 1, 0, 0, -1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [-1, 0, 0, -1, 1, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, 0, 0, 1, -2, 0]]
[[0, -1, 1, -1, 0, 1, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, 0, 0, 0, 0, 1, -1, -1], [-1, 1, 0, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, -1, 1, 0, -1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, -1, 0, 1, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, -1, 0, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, -1, 0, 1, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [-1, 1, -1, 0, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, -1, 0, 1, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, 0, 0, 0, 0, 0, 1, -1], [-1, 1, 0, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, -1, 0, 1, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [-1, 1, -1, 0, 0, 0, 1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [1, -1, 0, 0, 0, 0, 0, 1], [0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0]]
[[0, -1, 1, -1, 0, 1, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [-1, 1, 0, 0, 0, 1, -1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [1, -1, 0, 1, 0, 0, 0, -1], [0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0]]
[[0, -1, 1, -1, 0, 1, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0], [-1, 1, 0, 0, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [1, -1, 1, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, -1, 2, -1, 0, 0]]
[[0, -1, 1, -1, 0, 1, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, 0, 0, 0, -1, 1, -1, 0], [-1, 1, 0, 0, 0, 0, 1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [1, -1, 1, 0, 0, 0, 0, -1], [0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0]]
[[0, -1, 1, -1, 0, 1, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, 0, 0, -1, 1, -1, 1, 0], [-1, 1, -1, 0, 0, 1, -1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [1, -1, -1, 1, 0, 0, 0, 1], [0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0]]
[[0, -1, 1, -1, 0, 1, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [-1, 1, -1, 0, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [1, -1, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 1, -2, 1, 0, 0]]
[[0, -1, 1, -1, 0, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, -1, 1, 1], [-1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, -1, 0, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 1], [-1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, -1, 0, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, 0, 0, 0, -1], [-1, 0, 1, 0, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 1, -1, 0, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, -1, 1], [-1, 0, 0, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 1, -1, 0, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 0, 1, 0], [-1, 0, 1, 0, 0, 0, -1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0]]
[[0, -1, 1, -1, 0, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, 0, -1, 0], [-1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0]]
[[0, -1, 1, -1, 0, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [1, 0, -1, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 1, -2, 1, 0, 0]]
[[0, -1, 1, -1, 0, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 1, 0], [-1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [1, 0, -1, 0, 0, 0, 0, 1], [0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0]]
[[0, -1, 1, -1, 0, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 1, -1, 0], [-1, 0, 1, 0, 0, -1, 1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [1, 0, 1, -1, 0, 0, 0, -1], [0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0]]
[[0, -1, 1, -1, 0, 1, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [1, -1, 0, 1, -1, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, -1, 2, -1, 0, 0]]
[[0, -1, 0, 1, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 0, 1, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0]]
[[0, -1, 0, 1, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, -1, 0, 0, 0, 0]]
[[0, -1, 0, 1, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [1, -1, 1, 0, 0, -1, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0]]
[[0, -1, 0, 1, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 0, 1, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [1, -1, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 0, 1, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 0, 1, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, -1, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0]]
[[0, -1, 0, 1, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [1, -1, 0, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 1, 0, 0, 0, 0]]
[[0, -1, 0, 1, 0, 0, 0, 0], [-1, 0, 1, -1, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0]]
[[0, -1, 0, 1, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[0, -1, 0, 1, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0]]
[[0, -1, 0, 1, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 1, 0, 0, 0, 0]]
[[0, -1, 0, 1, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [1, 0, -1, 0, 0, 1, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0]]
[[0, -1, 0, 1, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 0, 1, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 0, 1, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[0, -1, 0, 1, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0]]
[[0, -1, 0, 1, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, -1, 0, 0, 0, 0]]
[[0, -1, 0, 1, 0, 0, 0, 0], [-1, 2, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, -1, 0, 0, 1], [0, 1, 0, -1, 1, 0, 0, -1], [0, 1, -1, 1, -1, 1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, 0, -1, 1, -1, 0, 0], [0, 1, -1, 1, -1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, 0, 0, -1], [0, 1, 0, -1, 0, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 1, 0, 0, -1], [0, 1, 0, 0, -1, 0, 0, 0], [0, 1, -1, 0, 1, -1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, 0, 0, -1, 1, 0, -1], [0, 1, -1, 0, 1, 0, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1], [0, 1, 0, 0, 0, 0, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 1, 1], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 1, 0, 0, -1], [0, 1, -1, 1, -1, 0, 0, 0], [0, 1, 0, -1, 1, -1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 1, 1], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1], [0, 1, -1, 1, 0, 0, 0, -1], [0, 1, 0, -1, 0, 1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 1, 1], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 1, 1], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, -1, 0, 1, -1, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 1, -1, -1], [0, 0, 0, 1, -1, -1, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, -1, 1], [0, 1, -1, 0, 0, 0, 1, 0], [0, -1, 1, 0, -1, 1, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 1, -1, 0, 0, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, -1, 1, 0, 0, 0], [0, -1, 0, 1, -1, 1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, -1, 1, 0, 0, -1, 1], [0, 1, 0, -1, 0, 0, 0, 0], [0, -1, 1, 1, -1, 0, 0, -1], [0, -1, 1, -1, 1, 0, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 1, -1, -1], [0, 0, 0, -1, 1, -1, 1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 1, -1], [0, 1, -1, 0, 0, 0, -1, 1], [0, -1, 1, 0, 1, -1, 0, -1], [0, -1, 1, 0, -1, 1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 1, -1, -1], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, -1, 1, 0, 0, 0, 0, -1], [0, -1, 1, 0, 0, 0, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 1, -1, -1, 1, 0, 0, 1], [0, -1, 0, 1, 0, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, -1, 1, 0, 0, -1, 1], [0, 1, 0, -1, 0, 0, 1, 0], [0, -1, 0, 1, -1, 1, 0, 0], [0, -1, 1, -1, 1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 1, -1, -1], [0, 0, 0, -1, 1, -1, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 1, -1], [0, 1, -1, 0, 0, 0, 0, 1], [0, -1, 0, 0, 1, 0, 0, 0], [0, -1, 1, 0, -1, 1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, -1, 1, -1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, -1, 0, 1, 0, 0, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 1, -1, -1], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, -1, 1, -1, 0, 1, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, 0, 0, -1, 0, -1], [0, -1, 0, 1, 0, 0, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 0, 0, 1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, -1, 0, 0, 1, 0, 1], [0, -1, 0, 1, 0, -1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 1, -1, 0, 1, 0, -1], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 0, 1, -1, 1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, 0, 0, -1, 0, -1], [0, -1, 1, -1, 1, 0, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, -1, 1, -1, 1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 1, 0, -1], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 1, 0, 0, -1, 0, -1], [0, -1, 1, 0, -1, 1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 1, 0, 0, -1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 1, -1, 0, 1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, -1, 0, 0, 1, 0, 1], [0, -1, 1, -1, 1, -1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 1, 0, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 0, 0, 1, 0, 1], [0, -1, 1, 0, -1, 0, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0, -1, -1], [0, -1, 0, 0, 0, 0, 1, 1], [0, 0, 1, 0, 0, -1, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, -1, 1, 0, -1, 0, 1], [0, 1, -1, 1, -1, 0, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, 0, 1, -1, 1, -1, -1], [0, -1, 1, 0, 0, -1, 1, 0], [0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 1, -1, 1, 0, -1, -1], [0, 0, -1, 1, 0, -1, 0, 1], [0, 1, -1, 0, 1, -1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, 0, 1, 0, 0, -1, -1], [0, -1, 1, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, -1, 1, 0, -1, 0, 1], [0, 1, -1, 0, 0, 0, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, 0, 1, 0, -1, 0, -1], [0, -1, 1, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, -1, 0, 0, 1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, 0, 0, 0, 1, 0, -1], [0, -1, 0, 0, 1, -1, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -1, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, -1, 1, 0, -1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0, 0, -1], [0, -1, 0, 0, 0, 0, 0, 1], [0, 0, 1, 0, 0, -1, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, -1, 1, -1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, 0, 0, 1, -1, 1, -1], [0, -1, 0, 0, 0, 1, -1, 1], [0, 0, 1, 0, 0, -1, 0, -1], [0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 1, -1, 0, 1, 0, -1], [0, 1, -1, 1, -1, 1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, 0, 1, -1, 1, 0, -1], [0, -1, 1, 0, 0, -1, 0, 0], [0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 1, -1, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, -1, 0, 1, -1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, 0, 1, -1, 0, 1, -1], [0, -1, 1, 0, 0, 0, -1, 0], [0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 1, -1, 0, 1, 0, -1], [0, 1, -1, 0, 1, 0, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 1], [0, 0, 0, 1, 0, -1, 1, -1], [0, -1, 1, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 1, -1, 0, 1, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 0, 0, 1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [0, 1, -1, 0, 0, 0, -1, 1], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [0, -1, 1, -1, 1, 0, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 1, -1, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [0, -1, 1, 0, 0, 0, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [0, -1, 1, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 1, 0, 0, -1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 0, 1, 0, -1], [0, 1, -1, 0, 0, 0, 0, 1], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 1, -1, 1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [0, 1, -1, 0, 0, -1, 1, 1], [0, -1, 1, 1, -1, 0, 0, -1], [0, 0, -1, 0, 1, 0, 0, 1], [0, -1, 1, -1, 1, -1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 0, 1, 0], [0, -1, 1, 0, 0, 0, 0, -1], [0, 0, -1, 0, 1, 0, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [0, 1, -1, 0, 0, 1, -1, 0], [0, -1, 1, -1, 1, 0, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [0, -1, 0, 1, 0, 0, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [0, 1, -1, 0, 0, 0, 1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, 0, 0, 1], [0, -1, 0, 1, 0, -1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 1, -1, 0, -1], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 0, -1, 0, 1], [0, 1, -1, 0, 0, 1, 0, 0], [0, -1, 1, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 0, 1, 0, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, -1, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0], [0, -1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, -1, 1, -1, 0, 1], [0, 1, -1, 0, 1, -1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, -1, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, 0, -1, 0], [0, -1, 0, 1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 1, -1, 0, 1], [0, 1, -1, 0, 0, 0, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, -1, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, -1, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, -1, 0, 0, 1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, -1, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, -1, 1, 0], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 1, -1, 1, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, -1, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 1, 0], [0, -1, 0, 0, 0, 1, -1, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -1, 1, 0, -1], [0, 1, -1, 0, 1, 0, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, -1, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 1, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, -1, 0, 1, -1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, -1, 0, 0, 1], [0, -1, 0, 0, 1, 0, 0, 0], [0, 1, 0, 0, 0, 0, -1, -1], [0, -1, 1, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 1, -1, 0, 1], [0, 1, 0, -1, 0, 0, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, -1, 0, 0, 1], [0, -1, 0, 0, 1, 0, 0, 0], [0, 1, 0, 0, -1, 1, 0, -1], [0, -1, 1, -1, 0, 0, 0, 1], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, 0, -1, 1, -1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, -1, 0, 0, 1], [0, -1, 0, 0, 1, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [0, -1, 1, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, 0, -1, 0, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, -1, 0, 0, 1], [0, -1, 0, 0, 1, 0, 0, 0], [0, 1, 0, 0, 0, -1, 1, -1], [0, -1, 1, 0, 0, 0, -1, 0], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 1, -1, 1, 0, -1], [0, 1, 0, -1, 0, 1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [0, 0, 0, -1, 1, -1, 1, 1], [0, 1, -1, 0, 0, 1, -1, 0], [0, -1, 1, 0, 0, 0, 1, -1], [0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, -1, 1, -1, 0, -1], [0, -1, 1, 0, -1, 1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [0, 0, 0, -1, 0, 0, 1, 1], [0, 1, -1, 0, 1, 0, -1, 0], [0, -1, 0, 1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, -1, 1, -1, 0, -1], [0, -1, 1, 0, 0, 0, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [0, 0, 0, -1, 0, 1, 0, 1], [0, 1, -1, 0, 1, -1, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 1, 0, 0, -1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [0, 0, 0, -1, 1, -1, 0, 1], [0, 1, -1, 0, 0, 1, 0, 0], [0, -1, 1, 0, 0, 0, 0, -1], [0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 1, 0, -1, 1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [0, 0, 0, -1, 1, 0, -1, 1], [0, 1, -1, 0, 0, 0, 1, 0], [0, -1, 1, 0, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 1, -1, 1, 0, 1], [0, -1, 1, 0, -1, 0, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [0, 0, 0, -1, 0, 1, -1, 1], [0, 1, -1, 0, 1, -1, 1, 0], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 1, -1, 1, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [0, 0, 0, -1, 1, 1, -1, 0], [0, 1, -1, 0, 0, -1, 1, 1], [0, -1, 1, 0, 0, 0, -1, 0], [0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 1, -1, 1, 0, 1], [0, -1, 0, 1, 0, -1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [0, 0, 0, -1, 1, 0, 0, 0], [0, 1, -1, 0, 0, 0, 0, 1], [0, -1, 1, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 0, 1, 0, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, -1, 0, -1, 1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 0, 1, -1, 1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 1, -1, 0, 0, -1], [0, 0, 0, -1, 1, 0, 1, 0], [0, 1, -1, 0, 0, 0, -1, 1], [0, -1, 1, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, -1, 1, -1, 0, -1], [0, -1, 0, 1, 0, 0, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 1, -1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 1, 0, 1], [0, 1, 0, 0, 0, 0, -1, -1], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1], [0, 1, -1, 1, -1, 0, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 1, -1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 1, 0, 1], [0, 1, 0, 0, 0, 0, 0, -1], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, -1, 1, -1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 1, -1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 1, 0, 1], [0, 1, 0, 0, 0, -1, 1, -1], [0, -1, 0, 1, -1, 0, 0, 1], [0, 0, 0, 0, 1, 0, 0, -1], [0, 1, -1, 1, -1, 1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 1, -1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 0, 1, 0], [0, -1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 1, -1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 1, -1, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1], [0, 1, -1, 0, 0, 0, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 1, -1, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, -1, 0, 0, 1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 1, -1, 0, 1], [0, -1, 0, 1, -1, 1, 0, 0], [0, 0, 1, 0, 0, -1, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0], [0, -1, 1, -1, 1, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1], [0, 1, 0, -1, 0, 0, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 1, -1, 0, 1], [0, -1, 0, 1, -1, 1, 0, 0], [0, 0, 1, 0, 0, -1, 0, -1], [0, 1, -1, 0, 0, 0, 1, 0], [0, -1, 1, -1, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0, 0, -1], [0, 1, 0, -1, 0, 1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 1, -1, 0, 1], [0, -1, 0, 1, -1, 1, 0, 0], [0, 0, 1, 0, 0, -1, 0, -1], [0, 1, -1, 0, 0, 1, 0, 0], [0, -1, 1, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, 0, -1, 0, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 1, -1, 0, 1], [0, -1, 0, 1, -1, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -1, 1, 0, 0, 0, -1], [0, -1, 1, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, 0, 0, -1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 1, -1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, -1, 0, 1, 0, 1], [0, -1, 1, -1, 1, -1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 1, -1, 1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 1, -1, 0, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 1, -1, 0, 1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 1, 0, -1, 0, -1], [0, -1, 1, -1, 1, 0, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 1, 0, -1, 0, -1], [0, -1, 1, 0, -1, 1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 1, 0, -1, 0, -1], [0, -1, 1, 0, 0, 0, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 1, 0, 0, -1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, -1, 0, 1, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, -1, 0, 1, 0, 1], [0, -1, 1, 0, -1, 0, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 1, -1, 0, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 1, 0, -1, 1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [0, 1, -1, 1, -1, 1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [0, 1, -1, 1, -1, 0, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, -1, 1, 0, -1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [0, 1, -1, 0, 1, -1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [0, 1, -1, 0, 1, 0, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 1, -1, 0, 0, 1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, 0, -1, 1, -1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [0, 1, 0, -1, 0, 1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [0, 1, 0, -1, 0, 0, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 1, 0, 0, -1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 1, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 0, 1, 0, 0, -1, -1], [0, 1, 0, -1, 0, 0, 1, 0], [0, -1, 0, 1, -1, 1, 0, 0], [0, 1, -1, 1, -1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 1, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 0, 1, 0, 0, -1, -1], [0, 1, 0, -1, 0, 0, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [0, 1, -1, 1, -1, 0, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 1, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [0, -1, 0, 1, 0, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 1, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 0, 1, 1], [0, 1, 0, 0, 0, 0, -1, -1], [0, -1, 0, 0, 1, -1, 0, 1], [0, 1, -1, 0, 1, -1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 1, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 0, 1, 1], [0, 1, 0, 0, 0, 0, 0, -1], [0, -1, 0, 0, 1, 0, 0, 0], [0, 1, -1, 0, 1, -1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 1, -1, 1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [0, 1, -1, 0, 0, 0, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 1, -1, 1], [0, -1, 0, 1, 0, -1, 1, 0], [0, 0, 1, 0, -1, 1, -1, -1], [0, 0, 0, -1, 0, 0, 1, 1], [0, 1, -1, 1, 0, 0, 0, -1], [0, -1, 1, -1, 1, 0, 0, 0], [0, 1, 0, -1, 1, -1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 1, -1, 1], [0, -1, 0, 1, 0, -1, 1, 0], [0, 0, 1, 0, -1, 1, -1, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, -1, 1, -1, 0, 1, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 1, -1, 1], [0, -1, 0, 1, 0, -1, 1, 0], [0, 0, 1, 0, -1, 1, -1, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, -1, 1, -1, 0, 0, 0], [0, -1, 1, -1, 0, 0, 0, 1], [0, 1, 0, -1, 0, 0, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 1, -1, 1], [0, -1, 0, 1, 0, -1, 1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, 0, 0, -1, -1], [0, 1, -1, 0, 0, 0, 1, 0], [0, -1, 1, 0, -1, 1, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 0, 1, 0, -1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 1, -1, 0, 1, -1, -1], [0, 0, -1, 0, 1, 0, 0, 1], [0, 1, -1, 1, -1, 0, 0, 0], [0, -1, 0, 1, -1, 1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, -1, 0, 1, -1, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [0, 1, 0, -1, 0, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, 0, -1, 1, -1, 0, 0], [0, -1, 1, -1, 1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 1, 0, -1, 0, 0, -1], [0, 1, -1, -1, 1, 0, 0, 1], [0, -1, 1, -1, 1, -1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, -1, 1, -1, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 1, -1, -1], [0, 0, -1, 0, 1, 0, 0, 1], [0, 1, 0, 0, -1, 0, 0, 0], [0, -1, 1, 0, -1, 1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 1, -1, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, -1, 0, -1, 1, 0, 1], [0, -1, 1, 0, -1, 0, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [0, 1, -1, 0, 0, 0, 0, 1], [0, -1, 1, 0, 0, -1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, -1, 0, 0, 0, 0, 1, 1], [0, 1, 0, 0, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 1, 0, 0, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, -1, 0, 0, 0, 0, 1, 1], [0, 1, 0, 0, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, -1, 1, 0, 0, 0, 0, -1], [0, 0, 1, -1, 0, 0, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, -1, 0, 0, 0, 0, 1, 1], [0, 1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 1, 0, 1, -1, 0, -1], [0, 0, 1, -1, 0, 0, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, -1, 0, 0, 0, 0, 1, 1], [0, 1, 0, 0, 0, -1, 1, -1], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, -1, 1, 1, -1, 0, 0, -1], [0, 0, 1, -1, 0, 0, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 0, 1, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, -1, 1, 1], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [0, 0, -1, 1, 0, 0, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 0, 0, 1, -1, 0, 1], [0, 0, -1, 1, 0, 0, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, -1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [0, 0, -1, 1, 0, 0, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 1, -1, 0, 0, -1, 0], [0, -1, 0, 1, 0, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 1, -1, 1, -1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 1, 0], [0, -1, 1, 0, 0, 0, -1, 0], [0, 1, -1, 0, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 1, -1, 1, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, -1, 1, 1, -1, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 0, 0, 0, -1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, -1, 1, 0, -1, 0, 1, 0], [0, 1, -1, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [0, 1, -1, 1, 0, 0, 0, -1], [0, 0, 0, 0, 0, 1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, -1, 1, 1, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, -1, 0], [0, -1, 1, 0, 0, 0, 1, -1], [0, 1, -1, 0, -1, 1, 0, 1], [0, 0, 0, 0, 0, -1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, -1, 0], [0, -1, 0, 0, 0, 0, 1, 1], [0, 1, 0, 0, -1, 1, 0, -1], [0, 0, 0, 0, 0, 1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, -1, 1, 0, 0, 1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, -1, 1, 0, 0, 1], [0, 0, 0, 0, 0, -1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, -1, 1, 0, 0, 1, 0], [0, -1, 1, -1, 0, 0, 0, 1], [0, 1, 0, -1, 1, 0, 0, -1], [0, 0, 0, 0, 0, 1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, 0, 1, -1, 1, 0, -1], [0, -1, 1, 0, 0, -1, 0, 0], [0, 1, -1, 0, 0, 0, 1, 0], [0, 0, 1, -1, 0, 0, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, 0, 1, -1, 0, 1, -1], [0, -1, 1, 0, 0, 0, -1, 0], [0, 1, -1, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, 0, 1, 0, -1, 1, -1], [0, -1, 1, 0, -1, 1, -1, 0], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, -1, 1, 0, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, 0, 1, 0], [0, -1, 0, 0, 0, 0, 0, 1], [0, 1, 0, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 1, 0, 1, -1, 0, -1], [0, 0, 0, 1, -1, 0, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, 0, 1, -1, -1, 1, 0], [0, -1, 1, 0, 0, 1, -1, -1], [0, 1, -1, 0, 0, 0, 0, 1], [0, 0, -1, 1, 0, 0, 0, 0], [0, -1, 1, -1, 0, 0, 0, 1], [0, 0, 0, -1, 1, 0, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, -1, 1, 0, 0, 0, 0, -1], [0, 1, -1, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 0, 0, 1, -1, 0, 1], [0, 0, 0, -1, 1, 0, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 1, 0, 1, -1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -1, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [0, 0, 0, -1, 1, 0, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, 0, 0, -1, 0, 1, 1], [0, -1, 0, 0, 1, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 1, 0, 0, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 0, 0, 0, 1, -1, 1], [0, 1, 0, 0, 0, 0, 0, -1], [0, 0, -1, 1, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, 0, 1, -1, 0, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, 0, 0, -1, 1, 1, 0], [0, -1, 0, 0, 1, -1, 0, 1], [0, 1, -1, 1, 0, 0, 0, -1], [0, 0, 1, -1, 0, 0, 0, 0], [0, -1, 1, 0, 0, 0, 0, -1], [0, 0, 0, 1, -1, 0, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, 0, 0, 1, 0], [0, -1, 1, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, -1, 0, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0], [0, -1, 1, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 1, 0, -1, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, 0, 0, 1, 0], [0, -1, 0, 0, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 0, 0, 0, 1, 0], [0, -1, 1, 0, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 1, -1, 1, 0, 0, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 0, 0, -1, 0], [0, -1, 0, 0, 0, 0, 1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 1, -1, -1, 1, 0, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0], [0, -1, 1, 0, 0, 0, 1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 1, 0, -1, 1, 0, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, -1, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, -1, 1, 1, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 1, -1, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 1, -1, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 1, 0, 0, 0, -1, 0], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [0, 1, -1, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 1, 0, 0, -1, 1, 0], [0, 1, -1, 1, -1, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 1, 0, 0, 1, -1, -1], [0, 1, -1, -1, 1, 0, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, 0, -1, 1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 1, 0, 0, 0, 1, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 0, -1, 1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 1, -1, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 1, -1, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, -1, 0, 0, 0, 1, -1, 1], [0, 1, 0, -1, 1, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, 0, 1, -1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 1, -1, 0, 0, 0, 1], [0, 1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, 1, -1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, -1, 1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 0, 0, 0, 0, 1, 1], [0, 1, -1, 1, 0, 0, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 0, 1, -1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 1, -1, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 1, -1, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, -2, 1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 1, -1, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 2, -1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 1, 0, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, 1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 1, -1, 0], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, 0, -1, 1, 0], [0, -1, 1, 0, 0, 0, -1, 0], [0, 1, 0, -1, 0, 0, 1, 0], [0, -1, 0, 1, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 1, -1, 0], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 0, 0, 1, -1, 0], [0, -1, 1, 0, 0, -1, 0, 0], [0, 1, -1, 1, -1, 0, 1, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 1, -1, 0], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, 0, -1, 0], [0, 1, -1, 0, 0, 0, 1, 0], [0, -1, 1, 0, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 1, -1, 0], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, -1, 1, 0], [0, -1, 0, 0, 0, 1, -1, 1], [0, 1, 0, -1, 1, 0, 0, -1], [0, -1, 1, 1, -1, 0, 0, -1], [0, 0, 0, 0, 1, -1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 0, 0, 1, -1, 0], [0, -1, 1, 0, 0, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, -1, 0, 0, 0, 1], [0, 0, 0, 0, -1, 1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 1, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 0, 0, -1, 1, 0], [0, -1, 1, 0, 0, 1, -1, -1], [0, 1, -1, -1, 1, 0, 0, 1], [0, -1, 0, 1, -1, 0, 0, 1], [0, 0, 0, 0, -1, 1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 1, -1, 0], [0, 0, 0, -1, 1, -1, 1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 1, -1, 0, 1, 0, -1, 0], [0, -1, 1, 0, 0, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 1, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, 0, 1, -1, 0], [0, -1, 0, 0, 0, 0, 0, 1], [0, 1, -1, 1, 0, 0, 0, -1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, 0, 0, 1, -1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 0, 1], [0, -1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, -1, 1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, -1, 1, -1, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 1, -1, 0, 0, 0, 1], [0, 1, 0, 0, 0, 0, 0, -1], [0, -1, 1, 0, 0, 0, 0, -1], [0, 0, 0, 0, 1, -1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 1, -1, 1, -1, -1], [0, -1, 1, 0, 0, -1, 1, 0], [0, 1, -1, 0, 0, 1, 0, 0], [0, -1, 1, -1, 1, 0, -1, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 1, 0, 0, -1, -1], [0, -1, 1, 0, -1, 0, 1, 0], [0, 1, 0, -1, 0, 1, -1, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 1, -1, 1, 0, -1], [0, -1, 1, 0, 0, -1, 0, 0], [0, 1, -1, 0, 0, 1, -1, 0], [0, -1, 1, -1, 1, 0, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, -1, 0, 0, 0, 0, 1, 1], [0, 1, 0, 0, 0, 0, 0, -1], [0, -1, 1, 0, 0, 0, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 0, 1, -1, -1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, -1, 1, 0, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, -1, 1], [0, -1, 0, 0, 0, 0, 1, 1], [0, 1, 0, 0, -1, 1, 0, -1], [0, 0, 0, -1, 1, 1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 1, 0, 1, -1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, -1, 1, -1, 0, 0, 0, 1], [0, 1, 0, 0, 0, 0, 0, -1], [0, 0, 0, -1, 1, 1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, -1, 1, 0, 0, 0, 1, -1], [0, 1, -1, 0, 0, 0, 0, 1], [0, -1, 0, 0, 0, 0, 0, 1], [0, 1, -1, 1, 0, 0, 0, -1], [0, 0, 0, -1, 1, 1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 0, 0, 1, -1, 0], [0, -1, 0, 0, 0, 0, 0, 1], [0, 1, 0, 0, 0, 0, -1, -1], [0, -1, 1, 0, 0, 0, 1, -1], [0, 1, -1, 0, -1, 1, 0, 1], [0, 0, 0, 1, -1, -1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 0, -1, 1, -1, 1], [0, -1, 0, 0, 1, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, -1, 1, 0, -1, 0, 1, 0], [0, 1, -1, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 0, 0, 1, -1, 0, 1], [0, 1, -1, 1, 0, 0, 0, -1], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 0, 1], [0, 0, 0, 1, -1, -1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, -1, 0, -1, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 1, 0, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 1, 0, 0, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 1, 1, -1, 0, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 0, 0, 1, -1, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, -1, 1, 0, 1, -1, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 1, -1, 0, 0, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, -1, 1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0], [0, 0, 0, 0, 0, 0, 1, 0], [0, -1, 0, 1, 0, 0, -1, 0], [0, 1, 0, -1, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, -1, 1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, 0, -1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, -1, 1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0], [0, -1, 0, 1, 0, 0, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, -1, 1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 0, -1, 0], [0, -1, 0, 0, 0, 0, 1, 1], [0, 1, 0, 0, -1, 1, 0, -1], [0, 0, -1, 1, 0, 1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, -1, 1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [0, 1, 0, 0, 0, 0, 0, -1], [0, 0, -1, 1, 0, 1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, -1, 1, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, 0, 1, 0], [0, -1, 0, 0, 0, 0, 0, 1], [0, 1, 0, -1, 1, 0, 0, -1], [0, 0, -1, 1, 0, 1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, -1, 1, 0], [0, -1, 0, 0, 0, 1, -1, 1], [0, 1, 0, 0, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, -1, 1, 0, -1, 0, 1, 0], [0, 1, -1, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, -1, 1, 0], [0, -1, 0, 0, 0, 1, -1, 1], [0, 1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, 0, 1, 0], [0, -1, 1, 0, 0, 0, 0, -1], [0, 1, -1, -1, 1, 0, 0, 1], [0, 0, 1, -1, 0, -1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, -1, 1, 0], [0, -1, 0, 0, 0, 1, -1, 1], [0, 1, 0, 0, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, -1, 1, 1, -1, 0, 0, -1], [0, 1, -1, 0, 0, 0, 0, 1], [0, 0, 1, -1, 0, -1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, -1, 1, 0], [0, -1, 0, 0, 0, 1, -1, 1], [0, 1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0], [0, -1, 1, 0, 0, 0, 1, -1], [0, 1, -1, 0, -1, 1, 0, 1], [0, 0, 1, -1, 0, -1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 1, -1, 1, -1, -1], [0, -1, 1, 0, 0, -1, 1, 0], [0, 1, -1, 0, 0, 0, 1, 0], [0, 0, 1, -1, 0, 0, -1, 0], [0, 0, -1, 1, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 1, 0, -1, 0, -1], [0, -1, 1, 0, -1, 1, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 1, -1, 0, 1, -1], [0, -1, 1, 0, 0, 0, -1, 0], [0, 1, -1, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 1, -1, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 1, -1, -1, 1, 0], [0, -1, 1, 0, 0, 1, -1, -1], [0, 1, -1, 0, 0, 0, -1, 1], [0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 1, -1, -1, 1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 1, 0, 1, -1, 0, -1], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, -1, 1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, -1, 1, 0, 0, 0, 1, -1], [0, 1, -1, 0, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1], [0, -1, 0, 0, 1, 0, 0, 0], [0, 1, -1, 1, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0], [0, -1, 0, 0, 0, 0, 1, 1], [0, 1, 0, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, -1, 1, 1, -1, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 0, 0, -1, 1, 0], [0, -1, 0, 0, 0, 1, -1, 1], [0, 1, 0, 0, 0, 0, -1, -1], [0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 1, -1, -1, 1, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, -1, 0, 0, 1, -1, 0, 1], [0, 1, -1, 1, 0, 0, 0, -1], [0, 0, 1, -1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 1, -1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0], [0, -1, 0, 0, 1, -1, 0, 1], [0, 1, 0, 0, -1, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 1, -1, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0], [0, -1, 0, 0, 1, -1, 0, 1], [0, 1, 0, 0, 0, 0, -1, -1], [0, -1, 1, 0, 0, 0, 1, -1], [0, 1, -1, 0, 0, 0, 0, 1], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, 1, -1, -1, 1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0], [0, -1, 0, 0, 1, -1, 0, 1], [0, 1, 0, 0, 0, 0, 0, -1], [0, -1, 1, 0, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, -1, -1, 1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0], [0, -1, 0, 0, 1, -1, 0, 1], [0, 1, 0, 0, 0, -1, 1, -1], [0, -1, 1, 0, 0, 1, -1, -1], [0, 1, -1, -1, 1, 0, 0, 1], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, -1, -1, 1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, 0, -1, 0], [0, -1, 0, 1, 0, -1, 1, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, -1, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, -1, 1, 0], [0, -1, 0, 1, 0, 0, -1, 0], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, -1, 1, 1], [0, -1, 0, 0, 0, 1, -1, 1], [0, 1, 0, -1, 1, 0, 0, -1], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, -1, 1, 1, -1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 0, 1], [0, -1, 0, 0, 0, 0, 0, 1], [0, 1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 1, 1, -1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, -1, 1, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, -1, 1], [0, -1, 0, 0, 0, 0, 1, 1], [0, 1, 0, 0, 0, 0, 0, -1], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 1, 1, -1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, -1, 1, -1, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [0, -1, 1, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, -1, 0, 1, -1, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, 0, 0, 1, -2, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, -1, 1, 1, -1, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 0, 0, -1, 2, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, -1, 1, 0, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [0, -1, 1, -1, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, 0, 0, 1, -2, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, -1, 1, 1, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [0, -1, 1, 0, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 0, 0, -1, 2, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, 0, 0, 1, -2, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 0, 0, -1, 2, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, 0, 1, 0, 0, -1, -1], [0, -1, 1, 0, -1, 0, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, 0, 1, 0, -1, 0, -1], [0, -1, 1, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, -1, 1, -1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, 0, 1, 0, -1, 1, -1], [0, -1, 1, 0, -1, 1, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 1, -1, 1, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -1, -1, 0], [0, -1, 0, 0, 0, 0, 1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 1, -1, 0, 0, 0, 0, 1], [0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, 0, 1, -1, -1, 1, 0], [0, -1, 1, 0, 0, 1, -1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 1, -1, 1, 0, 0, 0, -1], [0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, -1, 1, 0, 0, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, -1, 2, -1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, -1, 1, 0, 0, 0, 1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 1, 0, 0, 0, 0, 0, -1], [0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, -1, 0, 0, 0, 1, -1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 1, -1, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 1, -2, 1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0], [0, 0, 0, 0, 0, -1, 0, 1], [0, -1, 0, 0, 1, 0, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 1, -1, 0, 1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 1, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 1, -1, 0, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, -1, 1, 1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, -1, 1, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 1, 0, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 2, -1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [0, 1, 0, 0, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, 0, 0, 0, 0, -2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [0, 1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [0, 1, 0, 0, -1, 1, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, -1, 0, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 1], [0, 1, 0, 0, 0, -1, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, -1, 1, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 0, -1, 1, 1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, -1, 1, 0, -1, 0, 1], [0, 0, -1, 1, 0, 0, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 1, 0, 0, -1, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 2, -1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, -1, 1, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 1, 0, 0, -1], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, -1, 0], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 1, 0, -1], [0, 0, 0, 0, 1, -1, -1, 0], [0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 1, 0, -1], [0, 0, 0, 0, 1, -2, 1, 0], [0, 0, -1, 1, 0, 1, -1, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 1, 0, -1], [0, 0, 0, 0, 1, -1, 0, 0], [0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 1, -1, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 1, 0, -1], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 1, -1, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 1, 1, -1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, -2, 1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 1, -1, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, 1, -1], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 1, -1, 0, -1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, -1, 0, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, 0, -1, 0, -1], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, -1, 1, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 1, -1, -1, 1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, -2, 1, 0, 0, 0, 1], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 1, -1, 0, 0, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, 1, -2, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, -1, 1, 0, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, -1, 1, -1], [0, 0, 0, 0, 0, 1, -2, 0], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 1, -2, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, -1, 1, -1], [0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, -1, 1, 0, 0, 1, 0], [0, 0, 1, -1, -1, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 2]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, -1, 1, -1], [0, 0, 0, 0, -1, 1, -1, 1], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, -1, 1, -1, 0, 1, 1], [0, 0, 1, -1, 0, 1, 0, -1], [0, 0, -1, 1, 0, 1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 1, 0, -1, 1, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, -1, 1, -1, 0, -1], [0, 0, 0, 1, -1, 0, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 1, -1, 1], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 1, 0, -1, 0, 0, -1], [0, 0, 0, 0, 1, -1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, 0, 0, 1, -2, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 1, 0, 0, -1, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, -1, 1, 0, -1, 1, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, -1, 1, -1, 0, 1], [0, 0, 0, -1, 1, 0, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, -1, 2, -1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, -1, 1, 0, -1, 0, 1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, -1, 1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0], [0, 0, 0, 0, 1, -1, 1, -1], [0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 0, 1, -1, 1, 0, -1], [0, 0, 0, -1, 1, 1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 1, -1, 0], [0, 0, -1, 0, 1, -1, 1, 1], [0, 0, 0, 1, 0, 0, -1, -1], [0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 1, -1, 1, 0, 1], [0, 0, 0, 1, -1, -1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 1, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 0, 1, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 0, 1, -2, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 1, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, 0, -1, 0, 0, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 0, 0, -1, 2, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 1, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 1, 0, -1, 0, 1, -1], [0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 0, 0, 0, -1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 1, -1, 0, 0], [0, 0, -1, 0, 0, 1, 0, 1], [0, 0, 1, 0, 0, 0, 0, -2], [0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 1, -2, 1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 1, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 1, -1, -1], [0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, -1, 1, 1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 1, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 1, 0, -1], [0, 0, -1, 0, 1, 0, -1, 1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, -1, 1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 1, -1, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 0, 0, 0, 0, 2], [0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, -1, 0, 1, 0, 0, 1], [0, 0, 0, 1, 0, -1, 0, -1], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 1, -1, 0, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 0, 1, 0, 1], [0, 0, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, 0, -1, 2, 0], [0, 0, 0, 0, 1, -1, 0, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, 0, 1, -1, 0]]
[[-2, 1, 0, 0, 0, 0, 0, 0], [1, -2, 1, 0, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0]]


==> anc/results_E8_K_reps.jsonl <==
[[0, 0, 1, 0, 0, 0, 0, -2], [0, 0, 0, 0, -1, 0, 1, 1], [1, 0, 0, -1, 1, 0, -1, 0], [0, 0, -1, 2, -1, 0, 0, 0], [0, -1, 1, -1, 0, 1, 0, 0], [0, 0, 0, 0, 1, -2, 1, 0], [0, 1, -1, 0, 0, 1, 0, 0], [-2, 1, 0, 0, 0, 0, 0, 0]]


==> anc/results_K12_K.jsonl <==
[[0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 0, 1, -1, 1, 0, -1, 1, 0, 1, 0], [0, -1, -1, 1, 1, 0, -1, 0, 0, 1, 0, -1], [0, 1, 1, 1, 0, -1, 1, 0, 0, 0, -1, 0], [1, -1, 1, -1, 1, -1, 0, 1, 0, 0, 0, -1], [1, 1, 0, -1, 0, 1, 1, 0, -1, 0, 0, 1], [1, 0, -1, -1, -1, 0, 0, -1, 0, -1, 1, 0]]
[[0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [1, -1, 1, -1, 1, -1, 0, 1, 0, 0, 0, -1], [1, 1, 0, -1, 0, 1, 1, 0, -1, 0, 0, 1], [1, 0, -1, -1, -1, 0, 0, -1, 0, -1, 1, 0], [-1, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 1], [-1, 0, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0], [-1, -1, 0, 0, 1, 1, -1, 1, 0, 1, 0, 0]]
[[0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 1, 1, 0, 1, -1, 1, 0, 1], [0, 0, 0, 1, 0, 1, 0, -1, 1, 1, 1, 0], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, -1, -1], [0, 1, 1, 0, -1, -1, 1, 0, 1, -1, -1, 0], [1, 0, 1, -1, 0, -1, 1, 1, 0, -1, 0, -1], [1, 1, 0, -1, -1, 0, 1, -1, -1, -1, 1, 1], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0]]
[[0, 0, 0, 0, 1, 1, 0, 1, -1, 1, 0, 1], [0, 0, 0, 1, 0, -1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, 0], [0, 1, 1, 0, -1, -1, 1, 0, 1, -1, -1, 0], [1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1, 1], [1, -1, 0, -1, 1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 1, 1, 0, 0, -1, 1, 0, 1], [0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, -1], [0, 1, 1, 0, -1, -1, 1, 0, 1, -1, 0, 0], [1, 0, 1, -1, 0, -1, 1, 0, 0, -1, 0, -1], [1, 1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -1, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [1, 0, -1, 0, -1, 1, 0, -1, 0, 0, 1, 0]]
[[0, 0, 0, 0, 1, 1, 0, 0, -1, 1, 0, 1], [0, 0, 0, 1, 0, -1, 0, -1, 0, 0, 0, -1], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [0, 1, 1, 0, -1, -1, 1, 0, 1, -1, 0, 0], [1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1, 1], [1, -1, 0, -1, 1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0], [0, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 0, 1, 0, -1, -1, 0, 0, 1, -1, 0, -1], [0, 0, -1, -1, 0, 0, 0, 0, -1, -1, 0, 0], [1, -1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 0], [0, -1, -1, 0, 1, 0, -1, 0, -1, 1, 0, 0], [-1, 0, 0, 1, 0, 1, -1, 0, 0, 1, 0, 1], [-1, 0, 0, 0, 1, 0, -1, 1, 0, 1, -1, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1], [1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0, -1], [-1, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0]]
[[0, 0, 1, 0, -1, -1, 0, 0, 1, -1, 0, -1], [0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0, 1], [1, 1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 0], [0, -1, -1, 0, 1, 0, -1, 0, -1, 1, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1, -1], [-1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1], [0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, 0, 1, 0, -1, -1, 1, 0, 1, -1, 0, -1], [0, 0, -1, -1, 0, 0, -1, 0, -1, 0, 0, 0], [1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0], [0, -1, -1, 0, 1, 0, -1, 0, -1, 0, 0, 0], [-1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1], [-1, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0], [1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1], [1, -1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 0, 0, 1, 0, 0, 1, -1, 0, -1, 1], [0, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -1], [-1, 0, 0, 0, 1, 0, -1, 1, 0, 1, -1, 0]]
[[0, 0, 1, 0, -1, -1, 1, 0, 1, -1, 0, -1], [0, 0, 1, -1, 0, 0, 1, 1, 0, -1, 0, 1], [1, 1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 0], [0, -1, -1, 0, 1, 0, -1, 0, -1, 0, 0, 0], [-1, 0, 0, 1, 0, -1, -1, 0, 1, 0, -1, -1], [-1, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 1], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1], [1, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -1], [0, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, 0], [0, 0, 1, 0, -1, -1, 1, 0, 1, -1, 0, -1], [0, 0, -1, -1, 0, 0, -1, 0, -1, 0, 0, 0], [1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0], [0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, -1, 0, -1, 0, 0, 0], [0, 1, 0, 1, -1, 0, 1, -1, 0, 0, 0, 0], [1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1], [1, -1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 0]]
[[0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1], [1, 0, -1, 0, 0, 1, 0, -1, -1, 1, 1, 0], [0, -1, 0, 1, 1, 0, 0, 0, 1, 1, 0, -1], [0, 0, 1, 0, -1, -1, 1, 0, 1, -1, 0, -1], [0, 0, 1, -1, 0, 0, 1, 1, 0, -1, 0, 1], [1, 1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0], [0, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [0, -1, -1, 0, 1, 0, -1, 0, -1, 0, 0, 0], [0, 1, 0, 1, 0, 0, 1, -1, 0, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 0, 0, 0, 1, -1], [0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1], [1, 0, 0, -1, -1, 0, 0, 0, 0, -1, 1, 0]]
[[0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, -1], [0, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [1, 0, 0, -1, 0, 0, 1, 0, -1, -1, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[0, 1, 0, 0, 0, 1, 0, 0, -1, 1, 0, 1], [1, 0, -1, 0, 0, 1, 0, -1, 0, 1, 1, 0], [0, -1, 0, 1, 1, 0, 0, 0, 0, 1, 0, -1], [0, 0, 1, 0, -1, -1, 1, 0, 1, -1, 0, 0], [0, 0, 1, -1, 0, 0, 1, 1, 0, -1, 0, 0], [1, 1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 1, 0, -1, 0, 0, 0, 0, -1, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0]]
[[0, 1, 0, 0, 0, 1, 0, 0, -1, 1, 0, 1], [1, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, -1], [0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [0, 0, 1, 0, -1, -1, 1, 0, 1, -1, 0, 0], [0, 0, -1, -1, 0, 0, -1, 0, -1, 0, 0, 1], [1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 1, -1], [0, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 1, -1, 0, 0, 1, 0, 0, -1, 1, 0, 1], [1, 0, 0, 0, 0, 1, 0, -1, 0, 1, 1, 0], [-1, 0, 0, 1, 1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0], [0, 0, 1, -1, 0, -1, 1, 1, 0, -1, 0, 0], [1, 1, 0, 0, -1, 0, 1, -1, 0, -1, 1, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 1, -1, 0, 0, 1, 0, 0, -1, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0]]
[[0, 1, -1, 0, 0, 1, 0, 0, -1, 1, 0, 1], [1, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -1], [-1, 0, 0, 1, -1, 0, -1, 0, 1, 0, 0, 0], [0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0], [0, 0, -1, -1, 0, 1, -1, 0, -1, 0, 0, 1], [1, -1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1], [0, 1, -1, 1, -1, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, -1, 0, 0, 0, -1, 0, -1, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [1, -1, 0, -1, 1, 0, 0, 0, 0, 0, 1, -1], [0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1], [1, 0, 0, -1, -1, 0, 0, 0, 0, -1, 1, 0], [-1, 1, 0, 0, 0, 0, 0, 1, -1, 0, -1, 1], [0, 0, 1, 0, -1, -1, 1, 0, 1, -1, 0, -1], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 1, -1, 0]]
[[0, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [1, 0, 0, -1, 0, 0, 1, 0, -1, -1, 0, 0], [0, 0, -1, 0, 0, 0, -1, 0, -1, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, 1, -1, 0, 0, 1, 0, -1, -1, 1, 0, 1], [1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0], [-1, 0, 0, 1, 1, 0, 0, 1, 0, 1, -1, 0], [0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 1, 0], [0, 0, 1, -1, 0, -1, 1, 1, 0, -1, -1, 0], [1, 1, 0, 0, -1, 0, 1, -1, 0, -1, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]]
[[0, 1, -1, 0, 0, 1, 0, -1, -1, 1, 0, 1], [1, 0, 0, 0, 0, -1, 1, -1, 0, -1, 0, -1], [-1, 0, 0, 1, -1, 0, -1, -1, 1, 0, 0, 0], [0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 1, 0], [0, 0, -1, -1, 0, 1, -1, 0, -1, 0, 1, 1], [1, -1, 0, 0, 1, 0, 0, 0, 0, 1, 1, -1], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1], [1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1, 0], [0, -1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1], [0, 0, 1, 0, -1, -1, 0, 0, 1, -1, 0, -1], [0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0, 1], [1, 1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 0], [1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0], [0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1], [1, 0, 1, 0, 0, -1, 1, 0, 1, 0, 0, -1], [0, 1, 0, 1, -1, 0, 1, -1, 0, 0, 0, 0], [0, 0, 1, 0, -1, -1, 0, 0, 1, -1, 0, -1], [0, 0, -1, -1, 0, 0, 0, 0, -1, -1, 0, 0], [1, -1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1], [1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0]]
[[0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 1, 0, 0, 0, -1, 0, 1, 0, 0], [0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0, -1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [1, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, 0], [0, 0, 0, 0, -1, 1, 0, -1, 0, 0, 1, 1], [0, -1, -1, 0, 1, 0, -1, 0, -1, 1, 0, 0], [0, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, 0], [0, -1, 1, 0, 1, -1, 0, 1, 1, 0, 0, -1], [0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1], [1, 0, 0, -1, -1, 0, 1, 0, 0, -1, 1, 0]]
[[0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0, -1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0], [0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[0, 1, 0, 0, 0, 1, 1, 0, -1, 0, 0, 1], [1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0], [0, -1, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1], [0, 0, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0], [0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0, 0], [1, 1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1], [1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1, 0], [0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1], [-1, 0, 0, 1, 0, -1, -1, 0, 0, 0, -1, 0], [0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0, 1], [0, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 1], [1, 0, -1, 0, 0, 1, 0, -1, 0, 1, 1, 0]]
[[0, 1, 0, 0, 0, 1, 1, 0, -1, 0, 0, 1], [1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, -1], [0, 1, 0, 1, -1, 0, 1, -1, 1, 0, 0, 0], [0, 0, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0], [0, 0, -1, -1, 0, 0, 0, 0, -1, -1, 0, 1], [1, -1, 0, -1, 0, 0, 0, 0, 0, -1, 1, -1], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 1, -1, 0, 0, 1, 0, 0, -1, 0, 0, 1], [1, 0, 0, 0, 0, 1, 1, -1, 0, 0, 1, 0], [-1, 0, 0, 1, 1, 0, -1, 0, 0, 1, -1, 0], [0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, 0], [0, 0, 1, -1, 0, -1, 0, 1, 0, -1, 0, 0], [1, 1, 0, 0, -1, 0, 1, -1, 0, 0, 1, 0], [0, 1, -1, 0, 0, 1, 0, -1, -1, 0, 0, 1], [0, -1, 0, 0, 1, -1, -1, 0, 0, 0, 0, -1], [-1, 0, 0, 1, 0, 0, -1, 0, 0, 1, -1, 0], [0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 1, 0], [0, 1, -1, 0, 0, 1, 0, 0, -1, 1, 0, 1], [1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, 0]]
[[0, 1, -1, 0, 0, 1, 0, 0, -1, 0, 0, 1], [1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0], [0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, 0], [0, 0, -1, -1, 0, 1, 0, 0, -1, 0, 0, 1], [1, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0, -1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [1, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, 0], [0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [-1, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0], [0, -1, 1, 0, 1, -1, 0, 1, 1, 0, 0, -1], [0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1], [1, 0, 0, -1, -1, 0, 1, 0, 0, -1, 1, 0], [0, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 0], [0, 0, 1, 0, -1, -1, 0, 0, 1, -1, 0, -1], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 0, -1, 0]]
[[0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0, -1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, 1, -1, 0, 0, 1, 0, -1, -1, 0, 0, 1], [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0], [-1, 0, 0, 1, 1, 0, -1, 1, 0, 1, -1, 0], [0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 1, 0], [0, 0, 1, -1, 0, -1, 0, 1, 0, -1, -1, 0], [1, 1, 0, 0, -1, 0, 1, -1, 0, 0, 0, 0], [0, 1, -1, 0, 0, 1, 0, 0, -1, 0, 0, 1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [-1, 0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0], [0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]]
[[0, 1, -1, 0, 0, 1, 0, -1, -1, 0, 0, 1], [1, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, -1], [-1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 1, 0], [0, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1, 1], [1, -1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0], [-1, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 1, 0, 0, -1, 1, 1, 0, 0, 0, 0, 1], [1, 0, -1, -1, 0, 0, 0, 0, -1, -1, 0, 0], [0, -1, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1], [0, -1, 1, 0, 0, -1, 0, 0, 1, -1, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 0, 0, 1, 0, 1], [1, 0, 0, -1, 1, 0, 1, 0, -1, 0, 0, 0], [1, 0, -1, 0, -1, 1, 0, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [0, -1, 1, -1, 1, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[0, 1, 0, 0, -1, 1, 1, 0, 0, 0, 0, 1], [1, 0, 1, -1, 0, 0, 1, 0, 0, 0, 1, 0], [0, 1, 0, 1, 0, 0, 1, -1, 0, 0, 0, 0], [0, -1, 1, 0, 0, -1, 0, 0, 1, -1, 0, -1], [-1, 0, 0, 0, 0, -1, 0, 1, 0, -1, -1, 0], [1, 0, 0, -1, -1, 0, 0, 0, 0, -1, 1, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, 0, -1, 0, 1, 0, 0, 0, -1, 0, 0, 0], [0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 1], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0]]
[[0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 1], [1, 0, 1, -1, 0, 0, 1, 0, 0, -1, 1, 0], [0, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, 0], [0, -1, 1, 0, 0, -1, 0, 0, 1, 0, 0, -1], [-1, 0, 0, 0, 0, -1, -1, 1, 0, 0, -1, 0], [1, 0, 0, -1, -1, 0, 1, 0, 0, -1, 1, 0], [0, 1, 0, 0, -1, 1, 0, -1, 0, 0, 1, 1], [0, 0, -1, 0, 1, 0, -1, 0, -1, 1, 0, 0], [0, 0, 0, 1, 0, 0, 0, -1, 0, 1, 0, 0], [0, -1, 1, 0, 0, -1, 0, 1, 1, 0, 0, -1], [0, 1, 0, 0, -1, 1, 1, 0, 0, 0, 0, 1], [1, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, 0]]
[[0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 1], [1, 0, -1, -1, 0, 0, 0, 0, -1, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1], [0, -1, 1, 0, 0, -1, 0, 0, 1, 0, 0, -1], [-1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1], [1, 0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[0, 1, -1, 0, -1, 1, 0, -1, 0, 0, 0, 1], [1, 0, 1, -1, 0, -1, 1, 0, 0, -1, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, 1], [0, -1, 1, 0, 0, 0, 0, 0, 1, 0, 1, -1], [-1, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1], [0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 1], [-1, 0, -1, 0, 0, 0, -1, 0, -1, 0, 0, 1], [0, 0, 0, 1, 0, 1, 0, -1, 0, 1, 1, 0], [0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1], [0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0], [1, 0, 1, -1, 0, -1, 1, 1, 0, -1, 0, 0]]
[[0, 1, -1, 0, -1, 1, 0, -1, 0, 0, 0, 1], [1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1, 0], [-1, -1, 0, 1, 1, 0, -1, 1, 1, 1, -1, -1], [0, -1, 1, 0, 0, 0, 0, 0, 1, 0, 1, -1], [-1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1, 1], [1, 1, 0, 0, 0, 0, 1, -1, -1, 0, 0, 0], [0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[0, 1, -1, 0, -1, 1, 0, -1, -1, 0, 0, 1], [1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1, 1], [-1, -1, 0, 1, 1, 0, -1, 1, 0, 1, -1, 0], [0, -1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0], [-1, 0, 1, 0, 0, 0, 0, 1, 1, 0, -1, 0], [1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0, 1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [-1, -1, 0, 1, 1, 0, -1, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]]
[[0, 1, -1, 0, -1, 1, 0, -1, -1, 0, 0, 1], [1, 0, 1, -1, 0, -1, 1, 0, 0, -1, 0, -1], [-1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [0, -1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0], [-1, 0, -1, 0, 0, 0, -1, 0, -1, 0, 0, 1], [1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1], [0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0], [-1, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 1, 1, 0, 0, 0, 1, 1, 0, 0, -1, 1], [1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, -1], [1, 1, 0, 0, 0, 0, 1, -1, -1, 0, 0, 0], [0, 0, 0, 0, -1, -1, 0, -1, 1, -1, 0, -1], [0, 0, 0, -1, 0, -1, 0, 1, -1, -1, -1, 0], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 1, 1], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0]]
[[0, 1, 1, 0, 0, 0, 1, 1, 0, 0, -1, 1], [1, 0, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1], [0, 0, 0, 0, -1, -1, 0, -1, 1, -1, 0, -1], [0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 1, 1], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, -1, 0], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [1, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, -1], [-1, -1, 0, 1, 0, -1, -1, 0, 1, 0, 0, -1], [0, 0, 0, -1, 0, -1, 0, 1, 0, -1, -1, 0], [0, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1, 1], [1, 0, -1, 0, 1, 1, 0, 0, -1, 1, 0, 0], [-1, 0, -1, 1, 0, 1, -1, -1, 0, 1, 0, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, -1, 0, -1, 0, 0, 0, -1, 0, 0], [0, 0, -1, -1, 0, 1, 0, 0, -1, 0, 0, 1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [-1, 0, -1, 1, 0, 1, -1, 0, 0, 1, 0, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -1, 0, 0, 1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [-1, -1, -1, 1, 1, 1, -1, 0, 0, 1, 0, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0], [1, 0, 0, 0, -1, 0, 0, -1, 1, 0, 1, -1], [-1, -1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1], [0, 1, 1, -1, 0, -1, 1, 1, 0, -1, -1, 0], [0, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [1, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0], [-1, 0, -1, 1, -1, 0, -1, -1, 0, 0, 0, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [1, -1, -1, 0, 0, 0, 0, -1, 0, 0, 1, -1], [-1, -1, 0, 1, 0, 1, -1, 0, 1, 1, 0, 0], [0, -1, 1, -1, 0, -1, 0, 1, 0, -1, 0, 0], [0, 0, 0, -1, 1, 1, 0, 1, -1, 0, 0, 1], [1, 0, 1, 0, 1, -1, 1, 0, 0, 0, 0, -1], [-1, 0, -1, 1, 1, 0, -1, 0, 0, 1, -1, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 1, -1, 1, -1, 0], [1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1, -1], [-1, 0, 0, 1, 0, 1, -1, 0, 1, 1, 0, 0], [0, 0, 1, -1, 0, -1, 0, 1, 0, -1, 0, 0], [0, 0, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1], [1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, -1], [-1, 0, -1, 1, 0, 0, -1, 0, 0, 1, -1, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1], [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 1, 0, 0], [0, -1, 0, -1, 0, 0, 0, 1, 0, -1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1], [1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -1], [-1, 0, 0, 1, 1, 0, -1, 0, 0, 1, -1, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1], [-1, 0, 0, 1, 0, 0, -1, 0, 1, 1, 0, 0], [0, 0, 0, -1, 0, 0, 0, 1, 0, -1, 0, 0], [0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1], [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1], [-1, 0, 0, 1, 0, 0, -1, 0, 0, 1, -1, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 0, 0, 0, -1, 0, -1, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1], [0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0], [1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1], [0, -1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, -1, 1], [1, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -1], [-1, 0, 0, 1, 1, 0, -1, 1, 0, 1, -1, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 0, 0, 0, -1, -1, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0], [0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1], [0, 0, 1, -1, 0, -1, 1, 1, 0, -1, -1, 0], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [1, 0, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0], [-1, 0, -1, 1, 0, 0, -1, -1, 0, 0, 0, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, 0, 0, 1, -1, 0, -1, 0], [1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1], [-1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0], [0, 0, 1, -1, 0, -1, 1, 1, 0, -1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, -1, 0], [1, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, -1], [-1, 0, -1, 1, 0, 0, -1, 0, 0, 0, -1, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [1, -1, 1, 0, 0, 0, 0, 0, 1, 0, 1, -1], [-1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0], [0, 0, 1, -1, 0, 0, 1, 1, 0, -1, 0, 0], [0, 0, 0, -1, 1, -1, 0, 1, -1, 0, -1, 0], [1, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -1], [-1, 0, 0, 1, 0, -1, -1, 0, 0, 0, -1, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [1, -1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1], [-1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 1, 0], [0, 1, 0, -1, 0, 0, 0, 1, -1, 0, -1, 1], [1, 0, 1, 0, -1, -1, 1, 0, 1, -1, 0, -1], [-1, -1, 0, 1, 1, 0, -1, 1, 0, 1, -1, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0], [1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, -1], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1], [0, 0, 1, -1, 0, -1, 0, 1, 0, -1, -1, 0], [0, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1, 1], [1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, -1, 1, 0, 0, -1, -1, 0, 1, 0, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [-1, 0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [1, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [-1, -1, 0, 1, 1, 0, -1, 0, 0, 1, 0, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0], [1, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0], [-1, -1, 0, 1, 1, 0, -1, 0, 0, 1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [0, -1, 0, -1, 1, 0, 0, 1, 0, 0, 0, 0], [1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0, 0, 1, 0, 1, -1, 0], [1, 0, -1, 0, 0, 0, 0, -1, -1, 0, 1, 0], [-1, 0, 0, 1, 0, 1, -1, 0, 0, 1, 0, 1], [0, -1, 0, -1, 0, 0, -1, 0, 0, 0, 1, 0], [0, 0, 0, -1, 0, 1, 0, 1, 0, 0, 0, 1], [1, 0, 1, 0, 0, -1, 1, 0, 1, 0, 0, -1], [-1, 0, 0, 1, 1, 0, 0, 1, 0, 1, -1, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [-1, 0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0], [-1, 0, -1, 1, 0, 1, -1, 0, 0, 1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0, 0], [1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1, 0], [-1, 0, -1, 1, 0, 1, -1, 0, 0, 1, 0, 1], [0, -1, -1, -1, 0, 1, -1, 0, 0, 0, 1, 0], [0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0, 1], [1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, -1], [-1, 0, 1, 1, 1, 0, 0, 1, 0, 1, -1, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [1, 0, -1, 0, -1, 1, 0, -1, 0, 0, 1, 0], [-1, -1, -1, 1, 1, 1, -1, 0, 0, 1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [0, -1, 1, -1, 1, 0, 0, 1, 0, 0, 0, 0], [1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0], [1, 0, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 0, 0, 0], [0, -1, 0, -1, 0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 1, 1], [1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1], [-1, 0, 0, 1, 1, 0, 0, 0, 0, 1, -1, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0], [1, 1, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [-1, 0, 0, 1, -1, 0, -1, 0, 1, 0, 0, 0], [0, -1, 0, -1, 1, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, -1, -1, 1, 0, 0, 0, 0, 1, 1], [1, -1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -1, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0], [0, -1, 0, -1, 1, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [1, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 1, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, -1], [0, 0, 0, 0, -1, 0, 0, -1, 1, -1, 1, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0], [0, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 1], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1], [0, 0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, 0], [0, 0, 0, 0, -1, 0, 0, -1, 0, -1, 1, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [-1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 1, 0, -1, 0, 0, 0, 0, -1, 0]]
[[2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 0, -1, 0, 0, -1, 1, 0, 1, 0], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [1, 1, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [0, -1, -1, -1, 1, 0, -1, 0, -1, 0, 0, 0], [-1, 0, -1, 1, -1, 0, -1, -1, 0, 0, 0, 0], [0, 0, 0, -1, -1, 1, 0, 0, 0, 0, 1, 1], [-1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1], [1, -1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0]]
[[0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 1, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [1, 0, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [0, 0, -1, -1, 0, 0, -1, 0, -1, 0, 0, 0], [-1, 0, -1, 1, 0, 0, -1, -1, 0, 0, 0, 0], [0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 1, 1], [-1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1], [1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0]]
[[0, 1, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, -1, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1], [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 1], [0, 0, -1, -1, 0, 0, 0, 0, -1, -1, 0, 0], [-1, 0, -1, 1, 0, 0, -1, -1, 0, 1, 0, 0], [0, 0, 0, 0, -1, 1, 0, -1, 1, 0, 1, 0], [-1, 0, 0, 1, 0, 1, -1, 0, 0, 1, 0, 1], [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0]]
[[0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1], [1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 1], [1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1], [0, 0, 0, 0, -1, 1, 0, -1, 1, 0, 1, 0], [0, 0, 0, -1, 0, -1, 0, 0, 0, -1, 0, 0], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, 0], [0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1], [0, 0, 0, -1, 0, -1, 0, 0, -1, -1, 0, 0], [-1, 0, -1, 1, 0, 1, -1, -1, 0, 1, 0, 0], [0, 0, 0, 0, -1, 0, 0, -1, 1, 0, 1, 0], [-1, 0, -1, 1, 0, 1, -1, 0, 0, 1, 0, 1], [1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0]]
[[0, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 1], [1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1, -1], [-1, -1, 0, 0, 0, 0, -1, 1, 1, 0, 0, 0], [0, 0, 0, 0, -1, 1, 0, -1, 1, 0, 1, 0], [0, 0, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, -1, -1], [0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, -1, 1, 1, 1, -1, -1, -1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, 0], [0, -1, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1], [0, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 0], [1, -1, 0, -1, 1, 0, 0, 1, 0, 0, 0, -1], [1, 1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1], [1, 0, 0, -1, -1, 0, 0, -1, 0, -1, 1, 0]]
[[0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 1, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 1, 0, 0, -1, 1, 1, 1, -1, -1, -1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [1, 0, 0, -1, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[0, 0, 1, 0, 0, -1, 1, 1, 1, -1, -1, -1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1, 0, 0, 0, -1], [1, 1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1], [1, 0, 0, -1, -1, 0, 0, -1, 0, -1, 1, 0], [-1, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1], [-1, 0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 1, 0, 0]]
[[0, 0, 1, 0, 0, -1, 1, 1, 1, -1, -1, -1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [1, 0, 0, -1, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, -1, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1, -1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [1, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 1, 1], [0, -1, 0, 1, 1, 0, 0, 0, 0, 1, 0, -1], [0, 1, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0], [0, -1, 1, 0, 1, -1, 0, 1, 1, 0, -1, -1], [1, 1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1], [1, 0, 0, -1, -1, 0, 1, -1, 0, -1, 1, 0]]
[[0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1], [0, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1, -1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[0, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1, -1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1, 0], [0, 0, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1, -1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [1, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [-1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, -1, 1, 0, 1, -1, 0, 1, 1, 0, -1, -1], [1, 1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1], [1, 0, 0, -1, -1, 0, 1, -1, 0, -1, 1, 0], [0, 1, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [-1, 0, 0, 0, -1, 0, -1, 0, 1, 0, 0, 0], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 0, 0, 0]]
[[0, 0, 0, 0, 1, -1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 1, 0, -1, 0, 0, 0, 0, -1, -1], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 0, 0], [0, 1, -1, 0, -1, 1, 0, -1, -1, 0, 1, 1], [1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1, 1], [-1, -1, 0, 1, 1, 0, -1, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, -1], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 1, 0], [0, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1, 1], [-1, -1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1], [-1, -1, 0, 1, 1, 0, -1, 1, 0, 1, -1, 0]]
[[0, 0, 0, 0, 1, -1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 1, 0, 1, 0, -1, 1, 1, 1, 0], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1], [0, 1, -1, 0, -1, 1, 0, -1, -1, 0, 1, 1], [1, 0, 1, -1, 0, -1, 1, 1, 0, -1, 0, -1], [-1, 1, 0, 1, -1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[0, 1, 0, 0, -1, 1, 1, -1, 0, 0, 1, 1], [1, 0, -1, -1, 0, 0, 0, -1, -1, -1, 1, 0], [0, -1, 0, 1, 0, 0, -1, -1, 1, 1, 1, -1], [0, -1, 1, 0, 0, -1, 0, 1, 1, -1, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 1, 0, 1, 0, 1], [1, 0, 0, -1, 1, 0, 1, 1, -1, 0, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[0, 1, 0, 0, -1, 1, 1, -1, 0, 0, 1, 1], [1, 0, 1, -1, 0, 0, 1, 1, 0, 0, 0, 0], [0, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 0], [0, -1, 1, 0, 0, -1, 0, 1, 1, -1, 0, -1], [-1, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, 0], [1, 0, 0, -1, -1, 0, 0, -1, 0, -1, 1, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0]]
[[0, 1, 0, 0, -1, 1, 0, -1, 0, 0, 1, 1], [1, 0, 1, -1, 0, 0, 1, 1, 0, -1, 0, 0], [0, 1, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0], [0, -1, 1, 0, 0, -1, 0, 1, 1, 0, 0, -1], [-1, 0, 0, 0, 0, -1, -1, 0, 0, 0, -1, 0], [1, 0, 0, -1, -1, 0, 1, -1, 0, -1, 1, 0], [0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0], [0, -1, 1, 0, 0, -1, 0, 0, 1, 0, 0, -1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [1, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0]]
[[0, 1, 0, 0, -1, 1, 0, -1, 0, 0, 1, 1], [1, 0, -1, -1, 0, 0, 0, -1, -1, 0, 1, 0], [0, -1, 0, 1, 0, 0, 0, -1, 1, 0, 1, -1], [0, -1, 1, 0, 0, -1, 0, 1, 1, 0, 0, -1], [-1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1], [1, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [-1, -1, -1, 1, 1, 1, -1, 0, 0, 1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0], [1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[0, 0, 0, 0, 1, -1, 0, 1, 0, 0, -1, -1], [0, 0, 0, 1, 0, -1, 0, -1, 0, 0, 0, -1], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 1, 0], [0, 1, -1, 0, -1, 1, 0, -1, -1, 0, 0, 1], [1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1, 1], [-1, -1, 0, 1, 1, 0, -1, 1, 0, 1, -1, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 0, 0], [0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0, 1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [-1, -1, 0, 1, 1, 0, -1, 0, 0, 1, 0, 0]]
[[0, 0, 0, 0, 1, -1, 0, 1, 0, 0, -1, -1], [0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, -1, 1], [0, 1, -1, 0, -1, 1, 0, -1, -1, 0, 0, 1], [1, 0, 1, -1, 0, -1, 1, 0, 0, -1, 0, -1], [-1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0], [1, 0, 1, -1, 0, -1, 1, 0, 0, -1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0], [-1, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[0, 1, -1, 0, -1, 1, 0, -1, 0, 0, 1, 1], [1, 0, 1, -1, 0, -1, 1, 1, 0, -1, 0, 0], [-1, 1, 0, 1, -1, 0, 0, 0, 0, 0, -1, 1], [0, -1, 1, 0, 0, 0, 0, 1, 1, 0, 0, -1], [-1, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0], [1, -1, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [1, 0, 1, -1, 0, -1, 1, 0, 0, -1, 0, 0]]
[[0, 1, -1, 0, -1, 1, 0, -1, 0, 0, 1, 1], [1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1, 0], [-1, -1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1], [0, -1, 1, 0, 0, 0, 0, 1, 1, 0, 0, -1], [-1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1], [1, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0], [0, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0], [-1, -1, 0, 1, 1, 0, -1, 0, 0, 1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0], [1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[0, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, -1], [0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0, -1], [1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 1, -1], [0, 1, -1, 0, -1, 0, 0, -1, -1, 0, 0, 1], [1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1, 1], [-1, 0, 0, 0, 1, 0, 0, 1, -1, 0, -1, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [-1, -1, -1, 1, 1, 1, -1, 0, 0, 1, 0, 0]]
[[0, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, -1], [0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0], [1, 1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1], [0, 1, -1, 0, -1, 0, 0, -1, -1, 0, 0, 1], [1, 0, 0, -1, 0, -1, 1, 0, 0, -1, 0, -1], [-1, 0, 0, 0, -1, 0, -1, 0, 1, 0, 0, 0], [0, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, 0], [1, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [0, 1, -1, 0, -1, 0, 0, -1, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[0, 0, 1, 0, 1, -1, 1, 1, 0, 0, -1, -1], [0, 0, -1, 1, 0, 0, -1, -1, 0, 1, 0, -1], [1, -1, 0, -1, 0, 0, 0, 0, 0, -1, 1, -1], [0, 1, -1, 0, -1, 0, 0, -1, -1, -1, 0, 1], [1, 0, 0, -1, 0, 1, 1, 0, -1, 0, 1, 1], [-1, 0, 0, 0, 1, 0, -1, 1, -1, 1, -1, 1], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0]]
[[0, 0, 1, 0, 1, -1, 1, 1, 0, 0, -1, -1], [0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0], [1, 1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1], [0, 1, -1, 0, -1, 0, 0, -1, -1, -1, 0, 1], [1, 0, 0, -1, 0, -1, 0, 0, 0, -1, 0, -1], [-1, 0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[0, 1, -1, 0, -1, 1, 0, -1, -1, 0, 1, 1], [1, 0, 1, -1, 0, -1, 1, 1, 0, -1, 0, -1], [-1, 1, 0, 1, -1, 0, 0, 0, 1, 0, -1, 0], [0, -1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [-1, 0, -1, 0, 0, 0, -1, 0, -1, 0, -1, 1], [1, -1, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 1, -1, 0, -1, 1, 0, -1, -1, 0, 1, 1], [1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1, 1], [-1, -1, 0, 1, 1, 0, -1, 0, 0, 1, 0, 0], [0, -1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1, 1], [-1, -1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1], [-1, -1, 0, 1, 1, 0, -1, 1, 0, 1, -1, 0], [0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [1, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0], [1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0]]
[[0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1], [1, 0, -1, 0, 0, 0, 0, -1, -1, 0, 1, 0], [1, -1, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1], [0, 0, 0, 0, -1, -1, 0, 0, 1, -1, 0, -1], [0, 0, 0, -1, 0, 1, 0, 1, 0, 0, 0, 1], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [0, -1, -1, 0, 1, 1, -1, 0, 0, 1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0], [0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1], [1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, -1], [1, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0], [0, 0, 0, 0, -1, -1, 0, 0, 1, -1, 0, -1], [0, 0, 0, -1, 0, -1, 0, 0, -1, -1, 0, 0], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 0, 1], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 1, 0]]
[[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, -1, 0, -1, 1, 0, -1, 0, 0, 1, 1], [0, -1, -1, 0, 1, 1, -1, 0, -1, 1, 0, 0], [0, 1, -1, 1, 0, 1, 0, -1, 0, 1, 0, 0], [0, -1, 1, 0, 1, 0, 0, 1, 1, 0, 0, -1], [0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1], [1, 0, 1, -1, -1, 0, 1, 0, 0, -1, 1, 0]]
[[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, 0], [0, 1, 1, 0, -1, -1, 1, 0, 0, -1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [0, 1, -1, 0, -1, 0, 0, -1, 0, 0, 0, 0], [0, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[0, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [1, 0, -1, 0, 0, 0, 0, -1, -1, 0, 1, 0], [0, -1, -1, 0, 1, 0, -1, 0, 0, 1, 0, -1], [-1, 0, -1, 1, 0, 0, -1, 0, 0, 0, -1, 0], [0, 0, 0, -1, 0, 1, 0, 1, 0, 0, 0, 1], [0, 1, 0, 0, 0, 1, 1, 0, -1, 0, 0, 1], [1, 0, 0, 0, 0, 1, 0, -1, 0, 1, 1, 0]]
[[0, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 1], [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, -1, 0, 0, 0, 0, -1, -1, 0, 1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0], [0, 0, 0, -1, 0, 0, 0, 1, 0, -1, 0, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 1, -1, 0, 0, 0, 0, -1, -1, 0, 0, 1], [0, -1, -1, 0, 1, 0, -1, 0, 0, 0, 0, -1], [-1, 0, -1, 1, 0, 0, -1, 0, 0, 1, -1, 0], [0, 0, 0, 0, -1, 1, 0, 0, 1, 0, 1, 0], [0, 1, 0, 0, 0, 1, 0, 0, -1, 1, 0, 1], [1, 0, 0, 0, 0, 1, 1, -1, 0, 0, 1, 0]]
[[0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0], [0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, -1, 1, 0, 1, 0, 0, 1, 1, 0, 0, -1], [0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1], [1, 0, 1, -1, -1, 0, 1, 0, 0, -1, 1, 0], [0, 1, 0, 0, 0, -1, 0, 0, -1, 0, -1, 0], [0, 0, 0, 0, -1, -1, 0, 0, 1, -1, 0, -1], [-1, -1, 0, 0, 1, -1, -1, 1, 0, 0, -1, 0]]
[[0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 1, -1, 0, -1, 0, 0, -1, 0, 0, 0, 0], [0, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, 1, -1, 0, 0, 0, 0, -1, -1, 0, 0, 1], [1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0], [-1, 1, 0, 0, 0, 0, 0, 1, -1, 0, -1, 1], [0, 0, 0, 0, -1, 1, 0, 0, 1, 0, 1, 0], [0, 0, 0, -1, 0, -1, 0, 1, 0, -1, -1, 0], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [-1, 0, -1, 1, 0, 1, -1, 0, 0, 1, 0, 0], [0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0]]
[[0, 1, -1, 0, 0, 0, 0, -1, -1, 0, 0, 1], [1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, -1], [-1, -1, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0], [0, 0, 0, 0, -1, 1, 0, 0, 1, 0, 1, 0], [0, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1, 1], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, -1], [0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0], [-1, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 1, 1, 0, -1, 0, 1, 0, 0, 0, 0, 1], [1, 0, 0, -1, 0, -1, 0, 0, -1, -1, 0, 0], [1, 0, 0, 0, -1, 0, 0, -1, 1, 0, 1, -1], [0, -1, 0, 0, 0, -1, 0, 0, 1, -1, 0, -1], [-1, 0, -1, 0, 0, 1, -1, 0, 0, 1, 0, 1], [0, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [1, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0], [0, 0, -1, 0, 0, 1, -1, 0, 0, 1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [0, -1, 0, -1, 1, 0, 0, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[0, 1, 1, 0, -1, 0, 1, 0, 0, 0, 0, 1], [1, 0, 0, -1, 0, 1, 1, 0, 0, 0, 1, 0], [1, 0, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0], [0, -1, 0, 0, 0, -1, 0, 0, 1, -1, 0, -1], [-1, 0, 1, 0, 0, -1, 0, 1, 0, -1, -1, 0], [0, 1, 0, -1, -1, 0, 0, 0, 0, -1, 0, 1], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, -1, 0, 1, 0, 0, 0, 0, 1, 0]]
[[0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 1, -1, 0, -1, 1, 0, -1, 0, 0, 1, 1], [0, 0, -1, 0, 1, 1, -1, 0, -1, 1, 0, 0], [0, 0, -1, 1, 0, 1, 0, -1, 0, 1, 0, 0], [0, -1, 1, 0, 0, 0, 0, 1, 1, 0, 0, -1], [0, 1, 1, 0, -1, 0, 1, 0, 0, 0, 0, 1], [1, 0, 1, -1, 0, 0, 1, 0, 0, -1, 1, 0]]
[[0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 1], [1, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 1, -1, 0, -1, 1, 0, -1, 0, 0, 0, 1], [-1, 0, -1, 0, 0, 1, -1, 0, -1, 0, 0, 1], [0, 0, -1, 1, 0, 1, 0, -1, 0, 1, 1, 0], [0, -1, 1, 0, 0, 0, 0, 0, 1, 0, 1, -1], [0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0], [1, 0, 1, -1, 0, 0, 1, 1, 0, -1, 0, 0]]
[[0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 1], [1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1], [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[0, 1, -1, 0, -1, 0, 0, -1, -1, 0, 0, 1], [1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1, 1], [-1, 0, 0, 0, 1, 0, 0, 1, -1, 0, -1, 1], [0, -1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0], [-1, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1, 0], [0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [-1, -1, -1, 1, 1, 1, -1, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0]]
[[0, 1, -1, 0, -1, 0, 0, -1, -1, 0, 0, 1], [1, 0, 0, -1, 0, -1, 1, 0, 0, -1, 0, -1], [-1, 0, 0, 0, -1, 0, -1, 0, 1, 0, 0, 0], [0, -1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0], [-1, 0, -1, 0, 0, 1, -1, 0, -1, 0, 0, 1], [0, -1, 0, 1, 1, 0, 0, 0, 0, 1, 0, -1], [0, 1, -1, 0, -1, 0, 0, -1, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, -1, 1, 0, 1, -1], [-1, 0, -1, 0, 1, 1, -1, 0, -1, 1, 0, 1], [1, 1, 0, -1, -1, 0, 1, -1, 0, -1, 1, 0], [1, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [0, 1, 1, 1, -1, 0, 1, 0, 1, 0, 0, 0], [-1, -1, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, 1, -1, 1, 0, -1, 1, 0, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 0, 0, 1, 0, 1], [1, 0, 0, -1, 0, 1, 1, 0, 0, 0, 1, 0], [1, -1, 1, -1, 1, -1, 0, 1, 0, 0, 0, -1], [0, 0, 1, 1, 0, -1, 1, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 0, -1, 0, 1, 0, -1, -1, 0]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 0, 0, -1, 1, 0, 1, 0], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, -1, 0, 0, 1, -1, 0, 0, 1, 0, 0], [0, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, 0], [-1, 0, -1, 0, 0, 1, -1, 0, 0, 1, 0, 1], [1, 0, 1, -1, 0, 0, 1, 0, 0, 0, 1, 0], [1, -1, 0, -1, 1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, -1], [-1, 0, 0, 0, 0, -1, 0, 1, 0, -1, -1, 0]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1], [0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, -1, 0, 0, 1, -1, 0, -1, 1, 0, 1], [0, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1], [-1, 0, -1, 0, 0, 1, -1, 0, -1, 1, 0, 1], [1, 0, 0, -1, -1, 0, 1, -1, 0, -1, 1, 0], [1, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 0, 0, 0]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1], [1, 0, 0, -1, 0, 1, 0, 0, 0, 0, 1, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 0, 1, 1, 0, -1, 0, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, -1, 1, -1, 1, 0], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, 0, -1, 1, 0, 1, 0, -1], [0, 0, 0, 1, 0, -1, 0, -1, 1, 0, 0, -1], [-1, 0, -1, 0, 0, 1, -1, 0, 0, 0, 0, 1], [1, 0, 1, -1, 0, 0, 1, 0, 0, -1, 1, 0], [1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1, 0], [0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, -1], [-1, 0, 0, 0, 0, -1, -1, 1, 0, 0, -1, 0]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, -1, 0, 0, -1, 0, -1, 1, 0], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0, 1], [0, -1, 0, 0, 1, 0, -1, 1, 0, 1, 0, 0], [0, 0, 0, 1, 0, -1, 0, -1, 0, 0, 0, -1], [-1, 0, -1, 0, 0, 1, -1, 0, -1, 0, 0, 1], [1, 0, 0, -1, -1, 0, 0, -1, 0, -1, 1, 0], [1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1, 1], [0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 1, 0, 0]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 1, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, 0]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, 0, 1, -1, -1, 0, -1, 1, 0, 0, -1], [-1, 0, -1, 0, -1, 1, -1, 0, 0, 0, 0, 1], [1, 0, 1, -1, -1, 0, 1, 0, 0, -1, 1, 0], [1, -1, -1, -1, 1, 1, 0, 0, -1, 0, 1, 0], [0, -1, 1, 1, 1, 0, 0, 0, 1, 1, 0, -1], [-1, -1, 0, 0, 1, -1, -1, 1, 0, 0, -1, 0]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, 0], [0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1], [1, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, 0], [1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0, -1], [-1, 0, -1, 0, 0, 0, -1, 0, -1, 0, 0, 1], [1, 0, -1, -1, -1, 0, 0, -1, 0, -1, 1, 0], [1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1, 1], [0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0], [-1, -1, 0, 0, 1, 1, -1, 1, 0, 1, 0, 0]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [-1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1], [1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, -1], [0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, -1, 0, 0, 1, -1, -1, -1, 1, 1, 1], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1], [-1, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 1], [1, 0, 0, -1, -1, 0, 1, 0, 0, -1, 1, 0], [1, -1, 0, -1, 1, 0, 0, 0, -1, 0, 1, 0], [0, -1, 0, 1, 1, 0, 0, 0, 1, 1, 0, -1], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 0, -1, 0]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0], [0, 0, 0, 1, 1, -1, 0, 0, 0, 0, -1, -1], [-1, 1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1], [1, -1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 0], [1, 1, -1, -1, -1, 1, 0, -1, -1, 0, 1, 1], [0, -1, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1], [-1, 0, 0, 0, 1, 0, -1, 1, 0, 1, -1, 0]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1, 1], [0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, 0], [0, 0, 0, 1, 0, -1, 0, 0, 0, 0, -1, -1], [-1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1], [1, 0, 0, -1, -1, 0, 0, 0, 0, -1, 1, 0], [1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1, 1], [0, -1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 1, -1, 0]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1, -1], [-1, 0, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0], [1, 0, 1, -1, 0, -1, 1, 1, 0, -1, 0, 0], [1, 0, -1, -1, 0, 0, 0, -1, -1, 0, 1, 0], [0, -1, -1, 1, 1, 0, -1, 0, 0, 1, 0, -1], [-1, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1], [0, 0, 0, 0, 1, 0, 0, 1, -1, 1, -1, 0], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 1, 0, 0, -1, 1, 1, 1, -1, -1, -1], [0, 1, 0, 0, -1, 0, 1, -1, 0, -1, 0, 1], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 0, 1, 0, 0, 1, -1, 0, -1, 0], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1, -1], [0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 1], [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 1, 1, 0, -1, 0, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [1, 0, 1, -1, 0, -1, 1, 0, 0, -1, 0, 0], [1, 0, -1, -1, 0, 0, 0, 0, -1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [-1, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0], [0, 0, 0, 0, 1, 0, 0, 1, 0, 1, -1, 0], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 1, 0, 0, -1, 1, 1, 0, -1, -1, 0], [0, 1, 0, 0, -1, 0, 1, -1, 0, -1, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0], [0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [1, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0], [1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [1, 1, 1, -1, -1, -1, 1, 0, 0, -1, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [-1, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [1, 1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [-1, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0], [0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1], [0, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1, -1], [-1, 0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0], [1, 0, 1, -1, 0, 0, 1, 1, 0, -1, 0, 0], [1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1, 0], [0, -1, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1], [-1, 0, 0, 0, 0, -1, -1, 0, 0, 0, -1, 0]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, 0], [0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, -1, 0, 0, 1, -1, -1, 0, 1, 1, 0], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 0, 0, -1, 0, -1, 0, 1, 0, 0, 0], [1, 0, 1, -1, 0, 0, 1, 1, 0, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 0, 0, 0, 1, -1], [0, -1, 0, 1, 1, 0, 0, 0, 0, 1, 0, -1], [-1, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, 0]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [-1, -1, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0], [1, 0, 1, -1, 1, 0, 1, 1, 0, 0, 0, 0], [1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, -1], [-1, 1, 0, 0, -1, -1, 0, 0, 0, -1, -1, 0]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 1, -1, 1, -1, 0, 0, -1, 0, 0, 0, 0], [-1, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0, 0], [-1, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [0, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, 0], [-1, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0, -1], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1], [0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -1], [0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, 1, 1, 0, -1, 0, 1, 0, 0, -1, 0, 1], [1, 0, 0, -1, 0, 1, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0], [0, -1, 0, 0, 0, -1, -1, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0], [0, 1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1], [1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0], [0, 0, -1, 1, 0, 0, -1, -1, 0, 1, 0, 0], [-1, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1, 0], [0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1], [1, 0, 0, -1, 0, 1, 1, 0, 0, 0, 1, 0]]
[[0, 1, 1, 0, -1, 0, 1, 0, 0, -1, 0, 1], [1, 0, 0, -1, 0, -1, 1, 0, -1, -1, 0, 0], [1, 0, 0, 0, -1, 0, 1, -1, 1, -1, 1, -1], [0, -1, 0, 0, 0, -1, -1, 0, 1, 0, 0, -1], [-1, 0, -1, 0, 0, 1, -1, 0, 0, 0, 0, 1], [0, -1, 0, -1, 1, 0, -1, 1, -1, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, -1, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1, 1], [0, 0, -1, 0, 1, 1, 0, 0, -1, 1, 0, 0], [0, 0, -1, 1, 0, 1, -1, -1, 0, 1, 0, 0], [-1, 0, 1, 0, 0, 0, 0, 1, 1, 0, -1, 0], [0, 1, 1, 0, -1, 0, 1, 0, 0, -1, 0, 1], [1, 0, 1, -1, 0, 0, 1, 0, 0, 0, 1, 0]]
[[0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1], [1, 0, 0, -1, 0, 0, 1, 0, -1, -1, 0, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, -1, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[0, 1, 0, 0, -1, 0, 1, -1, 0, -1, 0, 1], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, -1, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1, 1], [-1, 0, -1, 0, 0, 1, -1, 0, -1, 1, 0, 1], [0, 0, -1, 1, 0, 1, -1, -1, 0, 1, 1, 0], [-1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0], [1, 0, 1, -1, 0, 0, 1, 1, 0, 0, 0, 0]]
[[0, 1, 0, 0, -1, 0, 1, -1, 0, -1, 0, 1], [1, 0, 0, -1, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, -1, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[0, 1, -1, 0, -1, 0, 0, -1, -1, -1, 0, 1], [1, 0, 0, -1, 0, 1, 1, 0, -1, 0, 1, 1], [-1, 0, 0, 0, 1, 0, -1, 1, -1, 1, -1, 1], [0, -1, 0, 0, 0, 1, -1, 0, 1, 1, 1, 0], [-1, 0, 1, 0, 0, -1, 0, 1, 1, -1, -1, 0], [0, 1, 0, 1, -1, 0, 1, -1, 1, 0, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0]]
[[0, 1, -1, 0, -1, 0, 0, -1, -1, -1, 0, 1], [1, 0, 0, -1, 0, -1, 0, 0, 0, -1, 0, -1], [-1, 0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0], [0, -1, 0, 0, 0, 1, -1, 0, 1, 1, 1, 0], [-1, 0, -1, 0, 0, 1, -1, 0, -1, 1, 0, 1], [0, -1, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [1, 1, -1, -1, -1, 1, 0, -1, -1, 0, 1, 1], [-1, 0, -1, 0, 1, 1, -1, 0, -1, 1, 0, 1], [0, -1, -1, 1, 0, 1, -1, -1, 0, 1, 1, 0], [-1, -1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [0, 1, 1, 1, -1, 0, 1, 0, 1, 0, 0, 0], [1, 0, 1, -1, 1, 0, 1, 1, 0, 0, 0, 0]]
[[0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0], [0, 0, 0, 1, 0, 1, 0, -1, 0, 1, 1, 0], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, -1, 0], [0, 1, 1, 0, -1, -1, 1, 0, 0, -1, -1, 0], [1, 0, 1, -1, 0, -1, 1, 1, 0, -1, 0, 0], [1, 1, 0, -1, -1, 0, 1, -1, 0, -1, 1, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0]]
[[0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0], [0, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1, -1], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1], [0, 1, 1, 0, -1, -1, 1, 0, 0, -1, -1, 0], [1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1, 0], [1, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, 1, 1, 0, -1, -1, 1, 0, 0, -1, 0, 0], [1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0]]
[[0, 1, 0, 0, -1, -1, 0, -1, 0, -1, 0, 0], [1, 0, -1, -1, 0, 0, 0, 0, -1, -1, 0, 0], [0, -1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 0], [0, -1, -1, 0, 0, 1, -1, 0, 0, 1, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 0, 0, 1, 0, 1], [-1, 0, 0, 1, 1, 0, -1, 1, 0, 1, -1, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 0, 1, 1, 0, -1, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0]]
[[0, 1, 0, 0, -1, -1, 0, -1, 0, -1, 0, 0], [1, 0, 1, -1, 0, 0, 1, 0, 0, 0, 1, 0], [0, 1, 0, -1, 0, 0, 0, 1, -1, 0, -1, 1], [0, -1, -1, 0, 0, 1, -1, 0, 0, 1, 1, 0], [-1, 0, 0, 0, 0, -1, 0, 1, 0, -1, -1, 0], [-1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, 0, -1, 0, 0, 1, -1, 0, 0, 1, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0]]
[[0, 1, 0, 0, -1, -1, 1, -1, 0, -1, 0, 0], [1, 0, 1, -1, 0, 0, 1, 0, 0, -1, 1, 0], [0, 1, 0, -1, 0, 0, 1, 1, -1, -1, -1, 1], [0, -1, -1, 0, 0, 1, -1, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 0, -1, -1, 1, 0, 0, -1, 0], [-1, 0, 0, 1, -1, 0, -1, -1, 1, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0]]
[[0, 1, 0, 0, -1, -1, 1, -1, 0, -1, 0, 0], [1, 0, -1, -1, 0, 0, 0, 0, -1, 0, 0, 0], [0, -1, 0, -1, 0, 0, -1, 0, 0, 0, 1, 0], [0, -1, -1, 0, 0, 1, -1, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1], [-1, 0, 0, 1, 1, 0, 0, 1, 0, 1, -1, 0], [1, 0, -1, -1, 0, 0, 0, -1, -1, 0, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 0, 0, 1, 0, 1], [0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1], [0, 0, 1, 1, 0, -1, 1, 0, 1, 0, 0, -1], [0, 0, 0, 0, 1, 0, 0, 1, 0, 1, -1, 0]]
[[0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0], [0, 1, 1, 0, -1, -1, 1, 0, 0, -1, 0, 0], [1, 0, 1, -1, 0, -1, 1, 0, 0, -1, 0, 0], [1, 1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0]]
[[0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 1, 0, -1, 0, -1, 1, 0, 0, -1], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1], [0, 1, 1, 0, -1, -1, 1, 0, 0, -1, 0, 0], [1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1, 0], [1, -1, 0, -1, 1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1], [0, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, -1], [0, 1, 1, 0, -1, -1, 1, 0, 0, -1, -1, 0], [1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 1, 1, 0, 0, -1, 1, 0, 1], [0, -1, -1, 0, 0, 0, -1, -1, 0, 0, 1, 0]]
[[0, 1, 1, 0, -1, -1, 1, 0, 0, -1, 0, 0], [1, 0, 1, -1, 0, -1, 1, 0, 0, -1, 0, 0], [1, 1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 0], [0, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0]]
[[0, 1, 1, 0, -1, -1, 1, 0, 0, -1, 0, 0], [1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1, 0], [1, -1, 0, -1, 1, 0, 0, 0, -1, 0, 1, 0], [0, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1, 1], [-1, 1, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1], [1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, 1, 1, 0, 0, -1, 1, 0, 1], [0, -1, -1, 0, 0, 0, -1, -1, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1], [0, 1, 1, 0, -1, -1, 1, 0, 1, -1, 0, 0], [0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0]]
[[0, 0, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0], [0, 0, -1, -1, 0, 0, 0, 0, -1, -1, 0, 1], [1, -1, 0, -1, 0, 0, 0, 0, 0, -1, 1, -1], [0, -1, -1, 0, 1, 0, -1, 0, 0, 1, 0, -1], [-1, 0, 0, 1, 0, 1, -1, 0, 1, 1, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 1, -1, 1, -1, 1], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[0, 0, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0], [0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0, 0], [1, 1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1], [0, -1, -1, 0, 1, 0, -1, 0, 0, 1, 0, -1], [-1, 0, 0, 1, 0, -1, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0, 1], [0, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 1], [1, 0, -1, 0, 0, 1, 0, -1, 0, 1, 1, 0], [-1, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 1, -1, 0, 0, 1, 1, 0, -1, 0, 0]]
[[0, 0, 1, 0, -1, -1, 1, 0, 1, -1, 0, 0], [0, 0, 1, -1, 0, 0, 1, 1, 0, -1, 0, 0], [1, 1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1], [0, -1, -1, 0, 1, 0, -1, 0, 0, 0, 0, -1], [-1, 0, 0, 1, 0, -1, -1, 0, 0, 0, -1, 0], [-1, 0, 0, 0, -1, 0, -1, 0, 1, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0, 0]]
[[0, 0, 1, 0, -1, -1, 1, 0, 1, -1, 0, 0], [0, 0, -1, -1, 0, 0, -1, 0, -1, 0, 0, 1], [1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 1, -1], [0, -1, -1, 0, 1, 0, -1, 0, 0, 0, 0, -1], [-1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0], [-1, 0, 0, 0, 1, 0, 0, 1, -1, 0, -1, 1], [1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [-1, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0], [0, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[0, 1, 1, 0, -1, -1, 1, 0, 1, -1, 0, 0], [1, 0, 1, -1, 0, -1, 1, 0, 0, -1, 0, -1], [1, 1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1], [0, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, -1], [-1, 0, -1, 0, 0, 0, -1, 0, -1, 0, 0, 1], [-1, -1, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [1, 0, -1, 0, -1, 1, 0, -1, 0, 0, 1, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 1, 0, 0, 0, 0]]
[[0, 1, 1, 0, -1, -1, 1, 0, 1, -1, 0, 0], [1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1, 1], [1, -1, 0, -1, 1, 0, 0, 0, 0, 0, 1, -1], [0, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, -1], [-1, 0, 1, 0, 0, 0, 0, 1, 1, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 0, 1, -1, 0, -1, 1], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [0, 1, 1, 0, -1, -1, 1, 0, 0, -1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [1, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0]]
[[0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1], [0, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1], [0, -1, -1, 0, 1, 0, -1, 0, 0, 0, 0, -1], [0, 1, 1, 0, 0, -1, 1, 0, 0, -1, -1, 0], [1, -1, 0, -1, 1, 0, 0, 0, -1, 0, 1, 0], [0, 1, 0, 0, 0, 1, 0, 0, -1, 1, 0, 1], [0, 0, -1, 0, -1, 0, -1, -1, 0, 0, 1, 0]]
[[0, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [1, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0], [0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0], [0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0]]
[[0, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1, 0], [0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1], [1, -1, 0, -1, 1, 0, 0, 0, -1, 0, 1, 0], [0, 1, 0, 0, 0, 1, 0, 0, -1, 1, 0, 1], [0, 0, -1, 0, -1, 0, -1, -1, 0, 0, 1, 0], [-1, 1, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1], [0, 0, 1, 0, -1, -1, 1, 0, 1, -1, 0, 0], [0, -1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0]]
[[0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 1, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [1, 0, 0, -1, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 0, 0, -1, 1, 0, -1, 1, 0, 1, 0], [0, -1, -1, 0, 1, 0, -1, 0, 0, 1, 0, -1], [0, 1, 1, 0, 0, -1, 1, 0, 0, 0, -1, 0], [0, -1, 1, 0, 1, -1, 0, 1, 0, 0, 0, -1], [0, 1, 0, 0, 0, 1, 1, 0, -1, 0, 0, 1], [0, 0, -1, 0, -1, 0, 0, -1, 0, -1, 1, 0]]
[[0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 1, -1, 0, -1, 0], [0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1], [0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0], [0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 1], [0, -1, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1], [0, 0, 0, 0, 1, 0, 0, 1, 0, 1, -1, 0]]
[[0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [1, 0, 0, -1, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [-1, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, -1, 1, 0, 1, -1, 0, 1, 0, 0, 0, -1], [0, 1, 0, 0, 0, 1, 1, 0, -1, 0, 0, 1], [0, 0, -1, 0, -1, 0, 0, -1, 0, -1, 1, 0], [0, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 1], [0, 0, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0], [0, -1, 0, 0, 1, 1, -1, 1, 0, 1, 0, 0]]
[[0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 1], [0, -1, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1], [0, 0, 0, 0, 1, 0, 0, 1, 0, 1, -1, 0], [0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1], [0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0], [0, 1, 0, 0, -1, 0, 1, -1, 0, -1, 0, 0]]
[[0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, 1, 1, -1, 0, 0, 0, 0, -1, -1], [1, -1, 0, -1, 0, -1, 0, 0, 0, -1, 0, -1], [-1, 1, 0, 0, -1, -1, 0, 0, 0, -1, -1, 0], [1, 1, -1, -1, -1, 1, 0, -1, -1, 0, 1, 1], [-1, 0, -1, 0, 1, 1, -1, 0, -1, 1, 0, 1], [0, -1, -1, 1, 0, 1, -1, -1, 0, 1, 1, 0]]
[[0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[0, 0, 1, 0, 1, 0, 0, 1, 0, 1, -1, 0], [0, 0, 1, 1, 0, -1, 0, 0, 1, 0, 0, -1], [1, 1, 0, 0, -1, 0, 1, -1, 0, -1, 0, 0], [0, 1, 0, 0, -1, -1, 1, -1, 0, -1, 0, 0], [1, 0, -1, -1, 0, 0, 0, 0, -1, 0, 0, 0], [0, -1, 0, -1, 0, 0, -1, 0, 0, 0, 1, 0], [0, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1, -1], [1, 0, -1, -1, 0, 0, 0, 0, -1, -1, 0, 0], [0, 1, 0, 0, -1, 0, 1, -1, 0, -1, 0, 0], [1, 0, -1, -1, 0, 0, 0, -1, -1, 0, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 0, 0, 1, 0, 1], [0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0]]
[[0, 0, 1, 0, 1, 0, 0, 1, 0, 1, -1, 0], [0, 0, -1, 1, 0, 1, 0, -1, 0, 1, 0, 0], [1, -1, 0, 0, 1, 0, 0, 0, 0, 1, 1, -1], [0, 1, 0, 0, -1, -1, 1, -1, 0, -1, 0, 0], [1, 0, 1, -1, 0, 0, 1, 0, 0, -1, 1, 0], [0, 1, 0, -1, 0, 0, 1, 1, -1, -1, -1, 1], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0]]
[[0, 0, 0, 0, 1, 0, 0, 1, 0, 1, -1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 1, 0, 0, -1, 0, 1, -1, 0, -1, 0, 0], [1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1, -1], [1, 0, 0, -1, 0, -1, 0, 0, -1, -1, 0, 0], [0, 1, 0, 0, -1, -1, 1, -1, 0, -1, 0, 0], [1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1, 0], [-1, 0, -1, 0, 0, 1, -1, 0, 0, 1, 0, 1], [0, -1, -1, 0, 0, 1, -1, 0, 0, 0, 1, 0]]
[[0, 0, 0, 0, 1, 0, 0, 1, 0, 1, -1, 0], [0, 0, 0, 1, 0, 0, 0, -1, 0, 1, 0, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 1, 0, 0, -1, 0, 1, -1, 0, -1, 0, 0], [1, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0]]
[[0, 0, 0, 0, 1, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 1, 0, 0, -1, 0, 1, -1, 0, -1, 0, 1], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, 1, 0, -1, 0, 0, 0, 0, -1, -1], [1, 0, 0, -1, 0, -1, 0, 0, 0, -1, 0, -1], [-1, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, 0], [1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1, 1], [-1, 0, -1, 0, 0, 1, -1, 0, -1, 1, 0, 1], [0, 0, -1, 1, 0, 1, -1, -1, 0, 1, 1, 0]]
[[0, 0, 0, 0, 1, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 1, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 1, 0, 0, -1, 0, 1, -1, 0, -1, 0, 1], [1, 0, 0, -1, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 1, 0], [0, 0, 1, -1, 0, -1, 1, 1, 0, -1, -1, 0], [1, 1, 0, 0, -1, 0, 1, -1, 0, -1, 0, 0], [0, -1, 0, 0, 1, -1, -1, 1, 0, 0, -1, -1], [-1, 0, -1, 1, 0, 0, -1, -1, 0, 0, 0, 0], [0, -1, 0, -1, 0, 0, -1, 0, 0, 0, 1, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 1, 0], [0, 0, -1, -1, 0, 1, -1, 0, -1, 0, 1, 1], [1, -1, 0, 0, 1, 0, 0, 0, 0, 1, 1, -1], [0, -1, 0, 0, 1, -1, -1, 1, 0, 0, -1, -1], [-1, 0, 1, 1, 0, 0, 0, 1, 1, 1, -1, 0], [0, 1, 0, -1, 0, 0, 1, 1, -1, -1, -1, 1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [1, -1, 1, -1, 1, -1, 0, 1, 0, 0, 0, -1], [0, 0, 1, 1, 0, -1, 1, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 0, -1, 0, 1, 0, -1, -1, 0], [-1, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 1], [1, 0, -1, -1, 0, 0, 0, 0, -1, -1, 0, 0], [0, 0, -1, 1, 0, 0, -1, -1, 0, 1, 0, 0]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, -1], [-1, 1, 0, 0, -1, -1, 0, 0, 0, -1, -1, 0], [-1, 0, 0, 0, 1, 0, 0, 1, -1, 0, -1, 1], [1, 1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1], [0, -1, -1, 1, 0, 1, -1, -1, 0, 1, 1, 0]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, -1, 0, 0, 1, -1, -1, 0, 1, 1, 0], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [1, -1, 0, -1, 1, 0, 0, 0, 0, 0, 1, -1], [0, -1, 0, 1, 1, 0, 0, 0, 0, 1, 0, -1], [-1, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, 0], [-1, 1, 0, 0, 0, 0, 0, 1, -1, 0, -1, 1], [1, 1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1], [0, 0, -1, 1, 0, 1, -1, -1, 0, 1, 1, 0]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1, 1], [0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0], [-1, -1, 0, 0, 1, 1, -1, 1, 0, 1, 0, 0], [-1, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1, 0], [1, 0, 1, -1, 0, -1, 1, 0, 0, -1, 0, -1], [0, 1, 1, 1, 0, -1, 1, 0, 0, 0, -1, 0]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0, 1], [0, -1, 0, 0, 1, 0, -1, 1, 0, 1, 0, 0], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0], [1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1, 1], [0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 1, 0, 0], [-1, 0, 1, 0, 0, 0, 0, 1, 1, 0, -1, 0], [1, 0, 0, -1, 0, -1, 1, 0, 0, -1, 0, -1], [0, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 0]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1, 1], [0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, 0], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1, 1], [0, -1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 1, -1, 0], [-1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [1, 1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 0], [0, 1, 0, 1, 0, 0, 1, -1, 0, 0, 0, 0]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 1, -1, -1, -1, 1, 0, -1, -1, 0, 1, 1], [0, -1, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1], [-1, 0, 0, 0, 1, 0, -1, 1, 0, 1, -1, 0], [-1, -1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [1, 0, 0, -1, 1, 0, 1, 0, -1, 0, 0, 0], [0, 1, 0, 1, -1, 0, 1, -1, 0, 0, 0, 0]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, -1, 0, 0, 1, -1, 0, 0, 1, 0, 0], [0, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, -1], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1], [1, -1, 0, -1, 1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, -1], [-1, 0, 0, 0, 0, -1, 0, 1, 0, -1, -1, 0], [-1, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1], [1, 0, 0, -1, 0, -1, 0, 0, -1, -1, 0, 0], [0, 0, -1, 1, 0, 1, -1, -1, 0, 1, 0, 0]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -1], [0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, -1, 0, 0, 0, -1, 0, -1, 0, 0, 0], [0, -1, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 1, 0, 0, -1, 1, 1, 1, -1, -1, -1], [0, 1, 0, 0, -1, 0, 1, -1, 0, -1, 0, 1], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, -1, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, -1, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -1, 0, 0, 0, 0]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0], [0, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, 0]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, 0], [0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0], [0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 1, 0, 0, -1, 1, 1, 0, -1, -1, 0], [0, 1, 0, 0, -1, 0, 1, -1, 0, -1, 0, 0], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, -1, 0, 0, 0, -1, -1, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 0, 1, 1, 0, -1, 0, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [1, 0, -1, -1, 0, 0, 0, 0, -1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0, 0]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [1, 0, -1, -1, 0, 0, 0, -1, -1, 0, 1, 0], [0, -1, -1, 1, 1, 0, -1, 0, 0, 1, 0, -1], [-1, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1], [1, 1, 0, -1, 0, 1, 1, 0, -1, 0, 0, 1], [0, 0, 0, 1, 0, 1, 0, -1, 0, 1, 1, 0]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1], [1, 0, 0, -1, 0, 0, 1, 0, -1, -1, 0, 0], [0, 0, 0, 1, 0, 0, 0, -1, 0, 1, 0, 0]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [-1, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0], [1, 1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0, -1], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [1, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, -1, 0, 0, 1, -1, -1, -1, 1, 1, 1], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, -1, 0, -1, 1, 0, 0, 0, -1, 0, 1, 0], [0, -1, 0, 1, 1, 0, 0, 0, 1, 1, 0, -1], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1], [1, 1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 0], [0, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, 0]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [1, -1, -1, -1, 1, 1, 0, 0, -1, 0, 1, 0], [0, -1, 1, 1, 1, 0, 0, 0, 1, 1, 0, -1], [-1, -1, 0, 0, 1, -1, -1, 1, 0, 0, -1, 0], [-1, 1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 1], [1, 1, 0, -1, 0, -1, 1, 0, -1, -1, 0, 0], [0, 1, -1, 1, 0, 1, 0, -1, 0, 1, 0, 0]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [1, 0, 0, -1, 0, 1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [-1, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0], [1, 0, 1, -1, 0, -1, 1, 0, 0, -1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [-1, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, 0], [1, 1, 1, -1, -1, -1, 1, 0, 0, -1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, 0, -1, 1, 0, 1, 0, -1], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1, 0], [0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, -1], [-1, 0, 0, 0, 0, -1, -1, 1, 0, 0, -1, 0], [-1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1, 1], [1, 0, 0, -1, 0, -1, 1, 0, -1, -1, 0, 0], [0, 0, -1, 1, 0, 1, 0, -1, 0, 1, 0, 0]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0], [0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 1], [1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1, 0], [0, -1, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1], [-1, 0, 0, 0, 0, -1, -1, 0, 0, 0, -1, 0], [-1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1], [1, 1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1], [0, 0, -1, 1, 0, 1, 0, -1, 0, 1, 1, 0]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [1, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [0, 1, 1, 1, -1, 0, 1, 0, 1, 0, 0, 0], [-1, -1, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 0, 0, 0, 0, 0, -1, 1], [1, -1, 0, -1, 0, -1, 0, 0, 0, -1, 0, -1], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, -1, 0]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, -1, 0, 0, 1, -1, 0, -1, 1, 0, 1], [0, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [1, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, -1, 0, -1, 0, 0, 0, -1, 0, -1], [0, 1, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [-1, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [1, 0, -1, -1, 1, 0, 0, 0, -1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [-1, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [1, 0, -1, -1, 0, 0, 0, 0, -1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [-1, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0], [0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0]]
[[2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1, -1], [0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 1], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[0, 0, 1, 0, 1, 0, 1, 1, 0, 0, -1, 0], [0, 0, -1, 1, 0, 1, -1, -1, 0, 1, 0, 0], [1, -1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1], [0, 1, 0, 0, -1, -1, 0, -1, 0, -1, 0, 0], [1, 0, 1, -1, 0, 0, 1, 0, 0, 0, 1, 0], [0, 1, 0, -1, 0, 0, 0, 1, -1, 0, -1, 1], [1, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, 0, -1, 0, 0, 1, -1, 0, 0, 1, 0, 0]]
[[0, 0, 1, 0, 1, 0, 1, 1, 0, 0, -1, 0], [0, 0, 1, 1, 0, -1, 1, 0, 1, 0, 0, -1], [1, 1, 0, 0, -1, 0, 1, -1, 0, 0, 0, 0], [0, 1, 0, 0, -1, -1, 0, -1, 0, -1, 0, 0], [1, 0, -1, -1, 0, 0, 0, 0, -1, -1, 0, 0], [0, -1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [1, 0, -1, -1, 0, 0, 0, 0, -1, 0, 0, 0], [0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0]]
[[0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, -1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 1, 0, -1, -1, 0, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, 0, 1, -1, 0, 1, 0, 0, -1, -1], [1, 0, 0, -1, 0, -1, 1, 0, -1, -1, 0, 0], [0, 1, 0, 0, -1, -1, 0, -1, 0, -1, 0, 0], [0, 1, -1, 0, -1, 1, 0, -1, -1, 0, 0, 1], [-1, 0, -1, 0, 0, 1, -1, 0, 0, 0, 0, 1], [0, -1, -1, 0, 0, 1, -1, 0, 0, 1, 1, 0]]
[[0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0], [0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, 0]]
[[0, 0, 0, 0, 1, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 1], [1, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, 0, 1, -1, 0, 1, -1, 0, -1, 0], [1, 0, 0, -1, 0, -1, 1, 0, 0, -1, 0, -1], [-1, 0, 0, 0, 0, -1, -1, 0, 0, 0, -1, 0], [0, 1, -1, 0, -1, 1, 0, -1, 0, 0, 0, 1], [-1, 0, -1, 0, 0, 1, -1, 0, -1, 0, 0, 1], [0, 0, -1, 1, 0, 1, 0, -1, 0, 1, 1, 0]]
[[0, 0, 0, 0, 1, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 1], [1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 1, 0], [0, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1, 1], [1, -1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1], [0, -1, 0, 0, 1, -1, 0, 1, 0, 0, -1, -1], [-1, 0, 1, 1, 0, 0, 0, 1, 1, 0, -1, 0], [0, 1, 0, -1, 0, 0, 0, 1, -1, 0, -1, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [1, 1, 1, -1, -1, -1, 1, 0, 0, -1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 1, 0], [0, 0, 1, -1, 0, -1, 0, 1, 0, -1, -1, 0], [1, 1, 0, 0, -1, 0, 1, -1, 0, 0, 0, 0], [0, -1, 0, 0, 1, -1, 0, 1, 0, 0, -1, -1], [-1, 0, -1, 1, 0, 0, -1, -1, 0, 1, 0, 0], [0, -1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 0], [0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0]]
[[0, 1, 1, 0, 0, 0, 1, 1, 0, 0, -1, 0], [1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, -1, -1, 0, -1, 0, -1, 0, 0], [0, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1, 1], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, -1, 1], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 0, -1, -1, 0, 0, 0, -1, 0, 0], [0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, -1, -1, 0, 1, 1, -1, 0, 0, 1, 0, 0]]
[[0, 1, 1, 0, 0, 0, 1, 1, 0, 0, -1, 0], [1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0], [1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, 0, -1, -1, 0, -1, 0, -1, 0, 0], [0, 0, 0, -1, 0, -1, 0, 1, 0, -1, -1, 0], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 1, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0]]
[[0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, -1, 0, 0, 1, -1, 0, 1, 0, 0, -1, -1], [1, 1, 0, -1, 0, -1, 1, 0, -1, -1, 0, 0], [0, 0, 0, 0, -1, -1, 0, -1, 0, -1, 0, 0], [0, 1, -1, 0, 0, 1, 0, -1, -1, 0, 0, 1], [-1, 0, -1, 0, -1, 1, -1, 0, 0, 0, 0, 1], [0, -1, -1, 0, 1, 1, -1, 0, 0, 1, 1, 0]]
[[0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0], [0, -1, 1, 0, 0, -1, 0, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, 1, 1, 0, -1, -1, 1, 0, 0, -1, 0, 0]]
[[0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, -1, 0, -1, 1, 0], [0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, -1], [0, 0, -1, -1, 0, 0, -1, 0, -1, 0, 0, 1], [0, 0, -1, 0, -1, 0, 0, -1, 0, -1, 1, 0], [0, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1, 1], [-1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0], [0, -1, 0, 0, 1, 1, -1, 1, 0, 1, 0, 0]]
[[0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0], [1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, -1, 0, -1, 1, 0], [0, 0, 0, -1, 0, 0, 0, 1, 0, -1, 0, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0]]
[[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0], [0, 0, 0, -1, 0, 0, 0, 0, -1, -1, 0, 1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 0], [0, 0, -1, -1, 0, 0, 0, 0, -1, -1, 0, 1], [0, 0, -1, 0, -1, 0, -1, -1, 0, 0, 1, 0], [0, 0, 0, 0, -1, 1, 0, -1, 0, 0, 1, 1], [-1, 0, 0, 1, 0, 1, -1, 0, 1, 1, 0, 0], [0, -1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0]]
[[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0], [0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0]]
[[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 1, 0], [0, -1, 1, 1, 1, 0, 0, 0, 1, 1, 0, -1], [0, 1, 1, 0, 0, 0, 1, 1, 0, 0, -1, 0], [0, -1, 0, 0, 1, -1, 0, 1, 0, 0, -1, -1], [1, 1, 0, -1, 0, -1, 1, 0, -1, -1, 0, 0], [0, 0, 0, 0, -1, -1, 0, -1, 0, -1, 0, 0]]
[[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 0, -1, 0, 1, 0, 0, 0, -1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0]]
[[0, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 0], [1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, -1], [-1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, -1, 1, 0, -1, 0, 0, 1, 1], [0, 0, 0, -1, 0, -1, 0, 0, -1, -1, 0, 0], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, -1, 0, -1, 0, 0, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0], [-1, 0, -1, 1, 0, 1, -1, 0, 0, 1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[0, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 0], [1, 0, -1, 0, 0, 0, 0, -1, -1, 0, 1, 0], [-1, -1, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, 0, -1, 1, 0, -1, 0, 0, 1, 1], [0, 0, 0, -1, 0, 1, 0, 1, 0, 0, 0, 1], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, -1, 0], [0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [-1, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0]]
[[0, 1, 0, 0, -1, -1, 0, 0, 0, -1, -1, 0], [1, 0, -1, -1, 0, 0, 0, -1, -1, -1, 1, 0], [0, -1, 0, -1, 0, 0, 0, 1, 0, -1, 0, 0], [0, -1, -1, 0, 0, 1, -1, -1, 0, 1, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 1, 0, 1, 0, 1], [-1, 0, 0, 1, 1, 0, -1, 0, 0, 1, -1, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0]]
[[0, 1, 0, 0, -1, -1, 0, 0, 0, -1, -1, 0], [1, 0, 1, -1, 0, 0, 1, 1, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1], [0, -1, -1, 0, 0, 1, -1, -1, 0, 1, 1, 0], [-1, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, 0], [-1, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 1, -1, 0, -1, 1], [0, 1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1], [0, 0, -1, 0, 0, 1, -1, -1, 0, 1, 1, 0], [-1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 0, 1, -1, 0, -1, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0]]
[[0, 1, 0, 0, -1, -1, 1, 0, 0, -1, -1, 0], [1, 0, 1, -1, 0, 0, 1, 1, 0, -1, 0, 0], [0, 1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1], [0, -1, -1, 0, 0, 1, -1, -1, 0, 0, 1, 0], [-1, 0, 0, 0, 0, -1, -1, 0, 0, 0, -1, 0], [-1, 0, 0, 1, -1, 0, -1, 0, 1, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1], [0, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0]]
[[0, 1, 0, 0, -1, -1, 1, 0, 0, -1, -1, 0], [1, 0, -1, -1, 0, 0, 0, -1, -1, 0, 1, 0], [0, -1, 0, -1, 0, 0, -1, 1, 0, 0, 0, 0], [0, -1, -1, 0, 0, 1, -1, -1, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1], [-1, 0, 0, 1, 1, 0, 0, 0, 0, 1, -1, 0], [1, 0, -1, -1, 0, 0, 0, 0, -1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0]]
[[0, 1, 1, 0, -1, -1, 1, 0, 0, -1, -1, 0], [1, 0, 1, -1, 0, -1, 1, 1, 0, -1, 0, 0], [1, 1, 0, -1, -1, 0, 1, -1, 0, -1, 1, 0], [0, -1, -1, 0, 0, 0, -1, -1, 0, 0, 1, 0], [-1, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0], [-1, -1, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]]
[[0, 1, 1, 0, -1, -1, 1, 0, 0, -1, -1, 0], [1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1, 0], [1, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [0, -1, -1, 0, 0, 0, -1, -1, 0, 0, 1, 0], [-1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0]]
[[0, 1, 1, 0, -1, -1, 1, 0, 1, -1, -1, 0], [1, 0, 1, -1, 0, -1, 1, 1, 0, -1, 0, -1], [1, 1, 0, -1, -1, 0, 1, -1, -1, -1, 1, 1], [0, -1, -1, 0, 0, 0, -1, -1, 0, 0, 1, -1], [-1, 0, -1, 0, 0, 0, -1, 0, -1, 0, -1, 1], [-1, -1, 0, 0, 0, 0, -1, 1, 1, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0]]
[[0, 1, 1, 0, -1, -1, 1, 0, 1, -1, -1, 0], [1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1, 1], [1, -1, 0, -1, 1, 0, 0, 1, 0, 0, 0, -1], [0, -1, -1, 0, 0, 0, -1, -1, 0, 0, 1, -1], [-1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[0, 1, 0, 0, 0, -1, 1, 0, -1, -1, -1, 0], [1, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -1], [0, 1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1], [0, 0, -1, 0, -1, 1, -1, -1, 0, 0, 1, 1], [0, 0, -1, -1, 0, 0, -1, 0, -1, 0, 0, 0], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[0, 1, 0, 0, 0, -1, 1, 0, -1, -1, -1, 0], [1, 0, -1, 0, 0, 1, 0, -1, -1, 1, 1, 0], [0, -1, 0, -1, 1, 0, -1, 1, -1, 0, 0, 0], [0, 0, -1, 0, -1, 1, -1, -1, 0, 0, 1, 1], [0, 0, 1, -1, 0, 0, 1, 1, 0, -1, 0, 1], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 1, -1, 1], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0]]
[[0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 1, 0, 0, 0, -1, 0, 1, 0, 0], [0, 0, 1, 0, 0, -1, 1, 1, 0, -1, -1, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [1, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0]]
[[0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 1, 0, 0, -1, 1, 1, 0, -1, -1, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1], [0, -1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1], [0, 1, 1, 0, 0, -1, 1, 1, 0, -1, -1, 0], [1, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [1, 1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 0], [0, 0, -1, 0, -1, 0, -1, -1, 0, 0, 0, 0]]
[[0, 1, 0, 0, 0, -1, 1, 0, 0, -1, -1, 0], [1, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, -1], [0, 1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1], [0, 0, -1, 0, -1, 1, -1, -1, 0, 0, 1, 0], [0, 0, -1, -1, 0, 0, -1, 0, -1, 0, 0, 1], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1], [0, 0, -1, 0, -1, 1, 0, -1, 0, 0, 1, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0], [0, -1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0]]
[[0, 1, 0, 0, 0, -1, 1, 0, 0, -1, -1, 0], [1, 0, -1, 0, 0, 1, 0, -1, 0, 1, 1, 0], [0, -1, 0, -1, 1, 0, -1, 1, 0, 0, 0, 0], [0, 0, -1, 0, -1, 1, -1, -1, 0, 0, 1, 0], [0, 0, 1, -1, 0, 0, 1, 1, 0, -1, 0, 0], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0], [1, 0, -1, -1, 1, 0, 0, 0, -1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0]]
[[0, 1, 1, 0, 0, -1, 1, 0, 0, -1, -1, 0], [1, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -1], [1, 0, 0, -1, -1, 0, 1, -1, 0, -1, 1, 0], [0, 0, -1, 0, -1, 0, -1, -1, 0, 0, 1, 0], [0, 0, -1, -1, 0, 1, -1, 0, -1, 0, 0, 1], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 0, -1, -1, 0, 1, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [-1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0], [0, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0]]
[[0, 1, 1, 0, 0, -1, 1, 0, 0, -1, -1, 0], [1, 0, 0, 0, 0, 1, 0, -1, 0, 1, 1, 0], [1, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [0, 0, -1, 0, -1, 0, -1, -1, 0, 0, 1, 0], [0, 0, 1, -1, 0, -1, 1, 1, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0]]
[[0, 0, 1, 0, 0, -1, 1, 1, 0, -1, -1, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [1, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, 0], [0, 0, -1, 0, 0, 0, -1, -1, 0, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, 0, -1, 1, 1, 0, -1, -1, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, -1, -1, 0, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [1, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [1, 1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 0], [0, 0, -1, 0, -1, 0, -1, -1, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1], [-1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1], [0, -1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0]]
[[0, 1, 1, 0, 0, -1, 1, 1, 0, -1, -1, 0], [1, 0, 0, 0, 0, -1, 1, -1, 0, -1, 0, -1], [1, 0, 0, -1, -1, 0, 1, 0, 0, -1, 1, 0], [0, 0, -1, 0, -1, 0, -1, -1, 0, 0, 0, 0], [0, 0, -1, -1, 0, 1, -1, 0, -1, 0, 1, 1], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 0, -1, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0]]
[[0, 1, 1, 0, 0, -1, 1, 1, 0, -1, -1, 0], [1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0], [1, 0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0], [0, 0, -1, 0, -1, 0, -1, -1, 0, 0, 0, 0], [0, 0, 1, -1, 0, -1, 1, 1, 0, -1, -1, 0], [-1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [1, 0, 0, -1, 1, 0, 1, 0, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, -1, -1, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 0, 0, 0, 0, 0, -1, 1], [-1, 1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0]]
[[0, 1, 0, 0, 0, -1, 0, 0, -1, 0, -1, 0], [1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1, 0], [0, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [0, 0, -1, 0, -1, 1, 0, -1, 0, 0, 1, 1], [0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0, 1], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [-1, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0]]
[[0, 1, 0, 0, 0, -1, 0, 0, -1, 0, -1, 0], [1, 0, 1, 0, 0, -1, 1, 0, 1, 0, 0, -1], [0, 1, 0, -1, -1, 0, 0, 0, 0, -1, 0, 1], [0, 0, -1, 0, -1, 1, 0, -1, 0, 0, 1, 1], [0, 0, -1, -1, 0, 0, 0, 0, -1, -1, 0, 0], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1], [0, 1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [0, 0, -1, 0, -1, 1, 0, -1, 0, 0, 1, 0], [-1, 0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0], [0, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0]]
[[0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, -1], [0, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [1, 0, 0, -1, 0, 0, 1, 0, -1, -1, 0, 0], [0, 0, 0, 0, -1, 1, 0, 0, 1, 0, 1, 0], [0, -1, 0, 1, 1, 0, 0, 0, 1, 1, 0, -1], [0, 1, 1, 0, 0, -1, 1, 1, 0, 0, -1, 0], [0, -1, 1, 0, 1, -1, 0, 1, 0, 0, -1, -1], [1, 1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 0], [0, 0, -1, 0, -1, 0, 0, -1, 0, -1, 0, 0]]
[[0, 1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0], [1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0], [0, -1, 0, -1, 1, 0, 0, 1, 0, 0, 0, 0], [0, 0, -1, 0, -1, 1, 0, -1, 0, 0, 1, 0], [0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0, 0], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0]]
[[0, 1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0], [1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, -1], [0, 1, 0, -1, -1, 0, 0, 0, -1, -1, 0, 1], [0, 0, -1, 0, -1, 1, 0, -1, 0, 0, 1, 0], [0, 0, -1, -1, 0, 0, 0, 0, -1, -1, 0, 1], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 1, 0, 0], [0, 1, 0, 0, 0, -1, 0, 0, -1, 0, -1, 0], [0, 0, 0, -1, 0, 0, 0, 0, -1, -1, 0, 1], [0, 0, -1, 0, -1, 1, -1, -1, 0, 0, 1, 0], [0, 0, -1, 0, -1, 1, 0, -1, 0, 0, 1, 1], [-1, 0, 0, 1, 0, 0, -1, 0, 1, 1, 0, 0], [0, -1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0]]
[[0, 1, 1, 0, 0, -1, 1, 0, 0, 0, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1], [1, 0, 0, -1, -1, 0, 0, -1, 0, -1, 1, 0], [0, 0, -1, 0, -1, 0, 0, -1, 0, -1, 1, 0], [0, 0, -1, -1, 0, 1, 0, 0, -1, 0, 0, 1], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 1, 0, 0], [1, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, -1], [0, 0, -1, -1, 0, 1, -1, 0, -1, 0, 0, 1], [0, 0, 0, 0, -1, 0, 0, -1, 0, -1, 1, 0], [0, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1, 1], [-1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0], [0, -1, 0, 0, 1, 0, -1, 1, 0, 1, 0, 0]]
[[0, 1, 1, 0, 0, -1, 1, 0, 0, 0, -1, 0], [1, 0, 0, 0, 0, 1, 1, -1, 0, 0, 1, 0], [1, 0, 0, -1, 1, 0, 1, 1, -1, 0, 0, 0], [0, 0, -1, 0, -1, 0, 0, -1, 0, -1, 1, 0], [0, 0, 1, -1, 0, -1, 0, 1, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 0, 0, 0, 0, -1, -1, 1], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [1, 0, 0, -1, 0, 0, 1, 0, -1, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [-1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1], [0, -1, 1, 0, 1, -1, 0, 1, 0, 0, -1, -1], [1, 1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 0], [0, 0, -1, 0, -1, 0, 0, -1, 0, -1, 0, 0], [0, 1, -1, 0, 0, 0, 0, -1, -1, 0, 0, 1], [-1, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 0, 0, 1, 1, -1, 0, 0, 1, 1, 0]]
[[0, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0]]
[[0, 1, 1, 0, 0, -1, 1, 1, 0, 0, -1, 0], [1, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, -1], [1, 0, 0, -1, -1, 0, 0, 0, 0, -1, 1, 0], [0, 0, -1, 0, -1, 0, 0, -1, 0, -1, 0, 0], [0, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1, 1], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 1, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0], [0, 0, -1, -1, 0, 1, 0, 0, -1, 0, 0, 1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, 0]]
[[0, 1, 1, 0, 0, -1, 1, 1, 0, 0, -1, 0], [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0], [1, 0, 0, -1, 1, 0, 1, 0, -1, 0, 0, 0], [0, 0, -1, 0, -1, 0, 0, -1, 0, -1, 0, 0], [0, 0, 1, -1, 0, -1, 0, 1, 0, -1, -1, 0], [-1, 1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [-1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0]]
[[0, 0, 0, 0, 1, -1, 0, 0, -1, 0, -1, 0], [0, 0, 0, 1, 0, 1, 0, -1, 0, 1, 1, 0], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [0, 1, -1, 0, -1, 1, 0, -1, 0, 0, 1, 1], [1, 0, 1, -1, 0, -1, 1, 1, 0, -1, 0, 0], [-1, 1, 0, 1, -1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [-1, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0]]
[[0, 0, 0, 0, 1, -1, 0, 0, -1, 0, -1, 0], [0, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1, -1], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 0, 1], [0, 1, -1, 0, -1, 1, 0, -1, 0, 0, 1, 1], [1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1, 0], [-1, -1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [0, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0], [-1, -1, 0, 1, 1, 0, -1, 0, 0, 1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[0, 0, 0, 0, 1, -1, 0, 1, -1, 0, -1, 0], [0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, -1, 0], [0, 1, -1, 0, -1, 1, 0, -1, 0, 0, 0, 1], [1, 0, 1, -1, 0, -1, 1, 0, 0, -1, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0, 0, 1, -1, 0, -1, 0], [1, 0, 1, -1, 0, -1, 1, 0, 0, -1, 0, -1], [-1, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0], [0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 1], [-1, 0, -1, 0, 0, 0, -1, 0, -1, 0, 0, 1], [0, 0, 0, 1, 0, 1, 0, -1, 0, 1, 1, 0]]
[[0, 0, 0, 0, 1, -1, 0, 1, -1, 0, -1, 0], [0, 0, 0, 1, 0, -1, 0, -1, 1, 0, 0, -1], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 1, 1], [0, 1, -1, 0, -1, 1, 0, -1, 0, 0, 0, 1], [1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1, 0], [-1, -1, 0, 1, 1, 0, -1, 1, 1, 1, -1, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[0, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, 0], [0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, -1], [1, 1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 0], [0, 1, -1, 0, -1, 0, 0, -1, 0, 0, 0, 0], [1, 0, 0, -1, 0, -1, 1, 0, -1, -1, 0, 0], [-1, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 1], [0, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, -1], [1, 0, 0, -1, 0, 0, 1, 0, -1, -1, 0, 0], [0, 1, -1, 0, -1, 0, 0, -1, 0, -1, 0, 0], [0, 1, -1, 0, -1, 0, 0, -1, -1, 0, 0, 1], [-1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1], [0, -1, 0, 0, 0, 1, -1, 0, 0, 1, 1, 0]]
[[0, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, 0], [0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0, 0], [1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0], [0, 1, -1, 0, -1, 0, 0, -1, 0, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0]]
[[0, 0, 1, 0, 1, -1, 1, 1, 0, 0, -1, 0], [0, 0, -1, 1, 0, 0, -1, -1, 0, 1, 0, 0], [1, -1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 0], [0, 1, -1, 0, -1, 0, 0, -1, 0, -1, 0, 0], [1, 0, 0, -1, 0, 1, 1, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 1, 0, -1, 1, 0, 1, -1, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -1, 0, 0, 1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0]]
[[0, 0, 1, 0, 1, -1, 1, 1, 0, 0, -1, 0], [0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, -1], [1, 1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 0], [0, 1, -1, 0, -1, 0, 0, -1, 0, -1, 0, 0], [1, 0, 0, -1, 0, -1, 0, 0, -1, -1, 0, 0], [-1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0], [0, 1, -1, 0, -1, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0]]
[[0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0], [0, 0, -1, 1, 0, 1, 0, -1, 0, 1, 1, 0], [1, -1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1], [0, 1, 0, 0, -1, -1, 1, 0, 0, -1, -1, 0], [1, 0, 1, -1, 0, 0, 1, 1, 0, -1, 0, 0], [0, 1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [1, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1], [0, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0]]
[[0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0], [0, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1, -1], [1, 1, 0, 0, -1, 0, 1, -1, 0, -1, 1, 0], [0, 1, 0, 0, -1, -1, 1, 0, 0, -1, -1, 0], [1, 0, -1, -1, 0, 0, 0, -1, -1, 0, 1, 0], [0, -1, 0, -1, 0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 1, 1, 0, -1, 0, 0, 1, 0, 0, -1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0], [1, 0, -1, -1, 0, 0, 0, 0, -1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0]]
[[0, 1, -1, 0, -1, 0, 0, -1, 0, -1, 0, 0], [1, 0, 0, -1, 0, -1, 0, 0, -1, -1, 0, 0], [-1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1], [0, -1, 0, 0, 0, 1, -1, 0, 0, 1, 1, 0], [-1, 0, -1, 0, 0, 1, -1, 0, 0, 1, 0, 1], [0, -1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, 0]]
[[0, 1, -1, 0, -1, 0, 0, -1, 0, -1, 0, 0], [1, 0, 0, -1, 0, 1, 1, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 1, 0, -1, 1, 0, 1, -1, 0], [0, -1, 0, 0, 0, 1, -1, 0, 0, 1, 1, 0], [-1, 0, 1, 0, 0, -1, 0, 1, 0, -1, -1, 0], [0, 1, 0, 1, -1, 0, 1, -1, 0, 0, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -1, 0, 0, 1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]]
[[0, 1, 0, 0, -1, 0, 1, -1, 0, -1, 0, 0], [1, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0]]
[[0, 1, 0, 0, -1, 0, 1, -1, 0, -1, 0, 0], [1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1, 0], [-1, 0, -1, 0, 0, 1, -1, 0, 0, 1, 0, 1], [0, -1, -1, 0, 0, 1, -1, 0, 0, 0, 1, 0], [-1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1], [0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, -1], [0, 0, 1, 0, 1, 0, 0, 1, 0, 1, -1, 0]]
[[0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0], [1, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0, -1], [0, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0]]
[[0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0], [1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, 1, 0, -1, 0, -1, 1, 0, 0, -1], [0, -1, 0, 0, 0, -1, -1, 0, 0, 0, 0, -1], [0, 1, 0, 0, -1, -1, 1, 0, 0, -1, -1, 0], [1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1, 0], [0, 0, -1, 0, 1, 1, 0, 0, -1, 1, 0, 1], [0, -1, -1, 0, 0, 1, -1, -1, 0, 0, 1, 0]]
[[0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0], [1, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0, -1], [0, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0]]
[[0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0], [1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1, 0], [0, 0, -1, 0, 1, 1, 0, 0, -1, 1, 0, 1], [0, -1, -1, 0, 0, 1, -1, -1, 0, 0, 1, 0], [-1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1, 1], [0, 1, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0], [0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0]]
[[0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, -1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1], [1, 0, 0, -1, 0, 0, 1, 0, -1, -1, 0, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, 1, 0, -1, 0, -1, 0, 0, 0, -1], [0, -1, 0, 0, 0, -1, -1, 0, 1, 0, 0, -1], [-1, 0, 0, 0, 0, -1, 0, 1, 0, -1, -1, 0], [1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1, 1], [0, 0, -1, 0, 1, 1, 0, 0, -1, 1, 0, 0], [0, 0, -1, 1, 0, 1, -1, -1, 0, 1, 0, 0]]
[[0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0], [0, 0, 1, -1, 0, -1, 1, 1, 0, -1, 0, 0], [1, 1, 0, 0, -1, 0, 1, -1, 0, -1, 1, 0], [0, -1, 0, 0, 1, -1, -1, 0, 0, 0, 0, -1], [-1, 0, -1, 1, 0, 0, -1, 0, 0, 0, -1, 0], [0, -1, 0, -1, 0, 0, -1, 1, 0, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 1, -1, 0, 0, 1, 0, 0, -1, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, 0], [0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0]]
[[0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0], [0, 0, -1, -1, 0, 1, -1, 0, -1, 0, 0, 1], [1, -1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1], [0, -1, 0, 0, 1, -1, -1, 0, 0, 0, 0, -1], [-1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0], [0, 1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [-1, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[0, 1, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0], [1, 0, 0, -1, 0, -1, 1, 0, 0, -1, 0, -1], [1, 0, 0, 0, -1, 0, 1, -1, 0, -1, 1, 0], [0, -1, 0, 0, 0, -1, -1, 0, 0, 0, 0, -1], [-1, 0, -1, 0, 0, 1, -1, 0, -1, 0, 0, 1], [0, -1, 0, -1, 1, 0, -1, 1, 0, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0, 1], [1, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, -1, 0, -1, 1, 0, 0, 1, 0, 0, 0, 0]]
[[0, 1, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1, 1], [1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1], [0, -1, 0, 0, 0, -1, -1, 0, 0, 0, 0, -1], [-1, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1, 0], [0, 1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1], [1, 0, 0, -1, 0, 1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [-1, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0], [0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 1], [0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, -1, 1, 0, 0, -1, 0, 0, 1, 0, 0, -1], [0, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, 0]]
[[0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, 1, -1, -1, 0, -1, 1, 0, 0, -1], [0, -1, 0, 0, 1, -1, -1, 0, 0, 0, 0, -1], [0, 1, 0, 0, 0, -1, 1, 0, 0, -1, -1, 0], [1, -1, -1, -1, 1, 1, 0, 0, -1, 0, 1, 0], [0, 1, -1, 0, 0, 1, 0, 0, -1, 1, 0, 1], [0, 0, -1, 0, -1, 1, -1, -1, 0, 0, 1, 0]]
[[0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, -1, 1, 0, 0, -1, 0, 0, 1, 0, 0, -1], [0, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 0, -1, 0, 1, 0, 0, 0, -1, 0, 0, 0], [0, 1, -1, 0, -1, 0, 0, -1, 0, 0, 0, 0]]
[[0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [1, -1, -1, -1, 1, 1, 0, 0, -1, 0, 1, 0], [0, 1, -1, 0, 0, 1, 0, 0, -1, 1, 0, 1], [0, 0, -1, 0, -1, 1, -1, -1, 0, 0, 1, 0], [-1, 1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 1], [0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0], [0, -1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0]]
[[0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0], [0, 0, -1, 1, 0, 1, -1, -1, 0, 1, 1, 0], [1, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1], [0, 1, 0, 0, -1, -1, 0, 0, 0, -1, -1, 0], [1, 0, 1, -1, 0, 0, 1, 1, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1], [1, -1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1], [1, -1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, 0], [0, 1, 0, -1, 0, 0, 0, 1, -1, 0, -1, 1], [0, 1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1], [0, 0, -1, 0, 0, 1, -1, -1, 0, 1, 1, 0]]
[[0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0], [0, 0, 1, 1, 0, -1, 1, 0, 1, 0, -1, -1], [1, 1, 0, 0, -1, 0, 1, -1, 0, 0, 1, 0], [0, 1, 0, 0, -1, -1, 0, 0, 0, -1, -1, 0], [1, 0, -1, -1, 0, 0, 0, -1, -1, -1, 1, 0], [0, -1, 0, -1, 0, 0, 0, 1, 0, -1, 0, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]]
[[0, 1, -1, 0, -1, 0, 0, -1, 0, 0, 0, 0], [1, 0, 0, -1, 0, -1, 1, 0, -1, -1, 0, 0], [-1, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0], [-1, 0, -1, 0, 0, 1, -1, 0, 0, 0, 0, 1], [0, -1, 0, 1, 1, 0, 0, 0, 1, 1, 0, -1], [0, 1, -1, 0, -1, 0, 0, -1, -1, 0, 0, 1], [-1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1], [0, -1, 0, 0, 0, 1, -1, 0, 0, 1, 1, 0], [0, -1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, -1], [0, 0, 1, 0, 1, -1, 1, 1, 0, 0, -1, 0]]
[[0, 1, -1, 0, -1, 0, 0, -1, 0, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0], [0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0], [-1, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0], [0, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0]]
[[0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 1, 0, -1, -1, 0, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 1, -1, 0, -1, 1, 0, -1, -1, 0, 0, 1], [-1, 0, -1, 0, 0, 1, -1, 0, 0, 0, 0, 1], [0, -1, -1, 0, 0, 1, -1, 0, 0, 1, 1, 0], [0, -1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0], [0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, -1], [0, 0, 1, 0, 1, 0, 1, 1, 0, 0, -1, 0]]
[[0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, 0, 1, -1, 0, 0, 0, 0, -1, -1], [0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1], [0, 1, 0, 0, -1, -1, 0, 0, 0, -1, -1, 0], [0, 1, -1, 0, -1, 1, 0, -1, -1, 0, 1, 1], [0, 0, -1, 0, 1, 1, -1, 0, -1, 1, 0, 1], [0, -1, -1, 0, 0, 1, -1, -1, 0, 1, 1, 0]]
[[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0], [0, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1, -1], [0, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -1], [0, 0, 1, 0, 0, -1, 1, 1, 0, -1, -1, 0]]
[[0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 1, -1, 0, -1, 1, 0, -1, -1, 0, 1, 1], [0, 0, -1, 0, 1, 1, -1, 0, -1, 1, 0, 1], [0, -1, -1, 0, 0, 1, -1, -1, 0, 1, 1, 0], [0, -1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [0, 1, 1, 0, -1, 0, 1, 0, 1, 0, 0, 0], [0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0]]
[[0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1, -1], [0, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -1], [0, 0, 1, 0, 0, -1, 1, 1, 0, -1, -1, 0], [0, 0, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, -1, 0, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, -1, -1, 0, 0, 0, 0]]
[[0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [0, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0], [0, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0], [0, 0, 0, 1, 0, 0, 0, -1, 0, 1, 0, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, 0, 1, -1, 0, 0, -1, 0, -1, 0], [0, -1, 0, 0, 0, -1, 0, 0, 1, -1, 0, -1], [-1, 0, 0, 0, 0, -1, -1, 1, 0, 0, -1, 0], [0, 1, -1, 0, -1, 1, 0, -1, 0, 0, 1, 1], [0, 0, -1, 0, 1, 1, -1, 0, -1, 1, 0, 0], [0, 0, -1, 1, 0, 1, 0, -1, 0, 1, 0, 0]]
[[0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, 0], [0, 0, -1, -1, 0, 1, 0, 0, -1, 0, 0, 1], [1, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1], [0, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1], [-1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, 0], [0, 0, 1, -1, 0, -1, 0, 1, 0, -1, 0, 0], [1, 1, 0, 0, -1, 0, 1, -1, 0, 0, 1, 0], [0, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1], [-1, 0, -1, 1, 0, 0, -1, 0, 0, 1, -1, 0], [0, -1, 0, -1, 0, 0, 0, 1, 0, -1, 0, 0], [0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 1, 0], [0, 1, -1, 0, 0, 1, 0, 0, -1, 1, 0, 1], [1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, 0], [0, -1, 0, 0, 1, -1, 0, 1, 0, 0, -1, -1], [0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0], [0, 0, 0, -1, 0, 0, 0, 1, 0, -1, 0, 0]]
[[0, 1, 1, 0, -1, 0, 1, 0, 1, 0, 0, 0], [1, 0, 0, -1, 0, -1, 0, 0, 0, -1, 0, -1], [1, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0], [0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1], [-1, 0, -1, 0, 0, 1, -1, 0, -1, 1, 0, 1], [0, -1, 0, -1, 1, 0, 0, 1, 0, 0, 0, 0], [1, 0, 0, 0, -1, 0, 0, -1, 1, 0, 1, -1], [0, 0, -1, 0, 0, 1, -1, 0, -1, 1, 0, 1], [1, 0, 0, 0, -1, 0, 1, -1, 0, -1, 1, 0], [0, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0], [0, -1, 0, -1, 1, 0, -1, 1, 0, 0, 0, 0]]
[[0, 1, 1, 0, -1, 0, 1, 0, 1, 0, 0, 0], [1, 0, 0, -1, 0, 1, 1, 0, -1, 0, 1, 1], [1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -1], [0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1], [-1, 0, 1, 0, 0, -1, 0, 1, 1, -1, -1, 0], [0, 1, 0, -1, -1, 0, 0, 0, -1, -1, 0, 1], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [1, -1, 1, 0, 0, 0, 0, 0, 1, 0, 1, -1], [1, 0, -1, 0, 1, 1, 0, 0, -1, 1, 0, 0], [1, 1, 0, 0, -1, -1, 1, -1, 0, -1, 0, 0], [0, 0, 0, -1, 1, -1, 0, 1, -1, 0, -1, 0], [0, 1, 1, -1, -1, 0, 1, 0, 0, -1, 0, 1], [0, -1, -1, -1, 0, 1, -1, 0, 0, 0, 1, 0]]
[[0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, -1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1], [1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0], [1, 1, 0, 0, -1, 0, 1, -1, 0, -1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, -1, 0], [0, 1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1], [0, -1, 0, -1, 0, 0, -1, 0, 0, 0, 1, 0]]
[[0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, -1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, -1, 0, 0, 0, 1, -1, -1, 0, 1], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0], [0, -1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [1, 0, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0], [1, 1, 0, 0, -1, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, 0, 1, -1, 0, 0, 0, 0, -1, -1], [0, 1, 0, -1, -1, 0, 0, 0, 0, -1, 0, 1], [0, -1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 0]]
[[0, 1, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, -1], [-1, 1, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1], [0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 1, 1], [0, 0, 0, -1, 0, -1, 0, 1, -1, -1, -1, 0], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[0, 1, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [-1, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 1, 1], [0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0], [0, 0, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [-1, -1, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0], [-1, -1, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, -1, 0]]
[[0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1], [0, 0, -1, 0, 1, 1, -1, 0, -1, 1, 0, 1], [1, 1, 0, 0, -1, 0, 1, -1, 0, -1, 1, 0], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [0, 1, 1, 0, -1, 0, 1, 0, 1, 0, 0, 0], [0, -1, 0, -1, 0, 0, -1, 1, 0, 0, 0, 0]]
[[0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, -1, 0, 0, 0, 0, -1, -1, 0, 1], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0], [0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, -1, 0, 0, 0, 1, 0, -1, 0, 0], [0, -1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0], [0, 0, -1, 0, 1, 1, 0, 0, -1, 1, 0, 1], [1, 1, 0, 0, -1, 0, 1, -1, 0, 0, 1, 0], [0, 0, 0, 0, 1, -1, 0, 1, 0, 0, -1, -1], [0, 1, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0], [0, -1, 0, -1, 0, 0, 0, 1, 0, -1, 0, 0]]
[[0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, -1, -1, 0, 0, 0, -1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [0, 0, -1, 0, -1, 1, 0, -1, 0, 0, 1, 0], [0, -1, -1, 0, 1, 1, -1, 0, 0, 1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, -1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0], [0, 0, 0, 0, 1, 1, 0, 0, -1, 1, 0, 1], [1, 1, 0, 0, -1, 1, 1, -1, 0, 0, 1, 0], [0, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, -1], [0, 1, 1, 0, -1, -1, 1, 0, 1, -1, 0, 0], [0, -1, 1, -1, 0, -1, 0, 1, 0, -1, 0, 0]]
[[0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1], [1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1], [1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1], [0, 1, 0, 0, -1, -1, 0, 0, 0, -1, -1, 0], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, -1, 1], [0, 1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1], [0, -1, -1, 0, 0, 1, -1, -1, 0, 1, 1, 0]]
[[0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, -1, 0, 0, 0, 1, 0, -1, 0, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]]
[[0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, -1, 0, 0, 0, 0, -1, -1, 0, 1], [0, -1, 1, 0, 0, 0, 0, 1, 1, 0, 0, -1], [1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -1], [0, 1, 0, 0, -1, -1, 1, 0, 0, -1, -1, 0], [0, 0, 0, 0, 1, -1, 0, 0, -1, 0, -1, 0], [0, 1, 0, -1, -1, 0, 0, 0, -1, -1, 0, 1], [0, -1, -1, 0, 0, 1, -1, -1, 0, 0, 1, 0]]
[[0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, 0], [0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, -1, 1, 0, 0, -1, 0, 1, 1, 0, 0, -1], [1, 0, 1, 0, 1, -1, 1, 0, 0, 0, 0, -1], [0, 1, 1, 0, -1, -1, 1, 0, 0, -1, -1, 0], [0, 0, -1, 0, 1, 0, 0, 0, -1, 0, -1, 0], [0, 1, -1, -1, -1, 0, 0, 0, -1, -1, 0, 1], [0, -1, -1, 0, 0, 0, -1, -1, 0, 0, 1, 0]]
[[0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 1, -1, 0, 0, 1, 0, 0, -1, 0, 0, 1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, -1, -1, 0, 1, 1, -1, 0, 0, 1, 0, 0], [0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0]]
[[0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1, -1], [1, -1, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1], [0, 0, 0, 0, -1, -1, 0, 0, 0, -1, 0, 0], [0, 0, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1], [0, -1, -1, 0, 1, 1, -1, 0, -1, 1, 0, 0], [0, 0, 0, 0, -1, -1, 0, -1, 0, -1, 0, 0], [0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1], [0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1], [0, -1, -1, 0, 1, 1, -1, 0, 0, 1, 1, 0]]
[[0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, 0, 0, -1, -1, 0, 0, 0, -1, 0, 0], [0, 0, 0, -1, 0, -1, 0, 0, 0, -1, 0, 0], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 0, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0]]
[[0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1], [1, -1, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1], [0, 0, -1, 0, 1, 1, -1, 0, -1, 1, 0, 0], [0, 1, 0, 0, -1, -1, 0, -1, 0, -1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1], [0, 1, 1, 0, -1, 0, 1, 0, 0, 0, 0, 1], [0, -1, -1, 0, 0, 1, -1, 0, 0, 1, 1, 0]]
[[0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0], [0, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0]]
[[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, -1, 0, 0, 0, 1, -1, -1, 0, 1], [0, -1, 1, 0, 0, 0, 0, 0, 1, 0, 1, -1], [0, 0, -1, 0, 1, 1, 0, 0, -1, 1, 0, 0], [0, 1, 0, 0, -1, -1, 1, -1, 0, -1, 0, 0], [0, 0, 0, 0, 1, -1, 0, 1, -1, 0, -1, 0], [0, 1, 1, 0, -1, 0, 1, 0, 0, -1, 0, 1], [0, -1, -1, 0, 0, 1, -1, 0, 0, 0, 1, 0]]
[[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1], [0, 0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0], [0, -1, 0, 0, 1, 0, -1, 1, 0, 1, 0, 0], [0, 0, 0, 0, -1, 0, 0, -1, 1, 0, 1, 0], [0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1], [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0]]
[[0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1, -1], [0, -1, -1, 0, 1, 0, -1, 0, -1, 1, 0, 0], [0, 0, -1, 0, -1, 0, 0, -1, 0, -1, 0, 0], [0, 0, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1], [0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1], [0, -1, 0, 0, 1, 1, -1, 0, 0, 1, 1, 0]]
[[0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0]]
[[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, -1, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 1, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [0, -1, -1, 0, 1, 0, -1, 0, -1, 0, 0, 0], [0, 0, -1, 0, -1, 0, -1, -1, 0, 0, 0, 0], [0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 1, 1], [0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1], [0, -1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0]]
[[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, 0]]
[[0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [1, -1, -1, 0, 0, 0, 0, -1, 0, 0, 1, -1], [0, 0, -1, 0, 1, 0, -1, 0, -1, 1, 0, 0], [0, 1, -1, 0, -1, 0, 0, -1, 0, -1, 0, 0], [0, 0, 0, -1, 1, 1, 0, 1, -1, 0, 0, 1], [0, 1, 0, 0, -1, 1, 1, 0, 0, 0, 0, 1], [0, -1, 0, 0, 0, 1, -1, 0, 0, 1, 1, 0]]
[[0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, 0], [0, -1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1], [0, 1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0]]
[[0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 0, -1, 1, -1, 0, 1, -1, 0, -1, 0], [0, 1, 1, -1, -1, 0, 1, 0, 0, -1, 0, 1], [0, -1, -1, -1, 0, 1, -1, 0, 0, 0, 1, 0], [-1, 1, -1, 1, -1, 1, 0, -1, 0, 0, 0, 1], [-1, -1, 0, 1, 0, -1, -1, 0, 1, 0, 0, -1], [-1, 0, 1, 1, 1, 0, 0, 1, 0, 1, -1, 0]]
[[0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [-1, 1, -1, 1, -1, 1, 0, -1, 0, 0, 0, 1], [-1, -1, 0, 1, 0, -1, -1, 0, 1, 0, 0, -1], [-1, 0, 1, 1, 1, 0, 0, 1, 0, 1, -1, 0], [1, -1, 1, 0, 0, 0, 0, 0, 1, 0, 1, -1], [1, 0, -1, 0, 1, 1, 0, 0, -1, 1, 0, 0], [1, 1, 0, 0, -1, -1, 1, -1, 0, -1, 0, 0]]
[[0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, -1, -1, 0, -1, 1, -1, 0, -1], [0, 0, 0, -1, 0, -1, 0, 1, -1, -1, -1, 0], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 1, 1], [0, -1, -1, 0, 1, 1, -1, 0, -1, 1, 1, 0], [-1, 0, -1, 1, 0, 1, -1, -1, 0, 1, 0, 1], [-1, -1, 0, 1, 1, 0, -1, 1, 1, 1, -1, -1], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0]]
[[0, 0, 0, 0, -1, -1, 0, -1, 1, -1, 0, -1], [0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 1, 1], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, -1, 0], [0, -1, -1, 0, 1, 1, -1, 0, -1, 1, 1, 0], [-1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1, -1], [-1, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, 1], [0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, -1, -1, 0, 0, 1, -1, 0, -1], [0, 0, 0, -1, 0, -1, 0, 0, -1, -1, 0, 0], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 0, 1], [0, -1, -1, 0, 1, 1, -1, 0, -1, 1, 0, 0], [-1, 0, -1, 1, 0, 1, -1, 0, 0, 1, 0, 1], [-1, -1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 1, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, 0]]
[[0, 0, 0, 0, -1, -1, 0, 0, 1, -1, 0, -1], [0, 0, 0, -1, 0, 1, 0, 1, 0, 0, 0, 1], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [0, -1, -1, 0, 1, 1, -1, 0, -1, 1, 0, 0], [-1, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1, -1], [-1, 1, 0, 1, -1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0], [0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, -1, -1, 0, 0, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, 0, -1, 0, 1, 1, 0, 0, -1, 1, 0, 1], [0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0], [0, 1, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0], [1, 0, 0, -1, 0, -1, 1, 0, 0, -1, 0, -1], [1, 0, 0, 0, -1, 0, 1, -1, 0, -1, 1, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0, 1], [1, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0]]
[[0, 0, -1, 0, 1, 1, 0, 0, -1, 1, 0, 1], [0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0, -1], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 0, 0, 0], [0, 1, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1, 1], [1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1], [0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [1, 0, 0, -1, 0, 1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 0, -1, 0, 1, 1, -1, 0, -1, 1, 0, 1], [0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0], [0, 1, 1, 0, -1, 0, 1, 0, 1, 0, 0, 0], [1, 0, 0, -1, 0, -1, 0, 0, 0, -1, 0, -1], [1, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0], [1, 0, 0, 0, -1, 0, 0, -1, 1, 0, 1, -1], [0, 0, -1, 0, 0, 1, -1, 0, -1, 1, 0, 1], [1, 0, 0, 0, -1, 0, 1, -1, 0, -1, 1, 0]]
[[0, 0, -1, 0, 1, 1, -1, 0, -1, 1, 0, 1], [0, 0, -1, 1, 0, 0, -1, -1, 0, 1, 0, -1], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 1, 0, 0], [0, 1, 1, 0, -1, 0, 1, 0, 1, 0, 0, 0], [1, 0, 0, -1, 0, 1, 1, 0, -1, 0, 1, 1], [1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -1], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1], [-1, 0, -1, 0, 0, 1, -1, 0, -1, 1, 0, 1], [0, -1, 0, -1, 1, 0, 0, 1, 0, 0, 0, 0], [0, 0, -1, 0, 1, 1, -1, 0, -1, 1, 0, 1], [0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0], [0, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0], [0, -1, 0, -1, 1, 0, -1, 1, 0, 0, 0, 0], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0]]
[[0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1], [-1, 0, 1, 0, 0, -1, 0, 1, 1, -1, -1, 0], [0, 1, 0, -1, -1, 0, 0, 0, -1, -1, 0, 1], [0, 0, -1, 0, 1, 1, -1, 0, -1, 1, 0, 1], [0, 0, -1, 1, 0, 0, -1, -1, 0, 1, 0, -1], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 1, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 1, -1, 0, -1, 1, 0, 1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [0, 1, 1, 0, -1, 0, 1, 0, 1, 0, 0, 0], [0, -1, 0, -1, 0, 0, -1, 1, 0, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, 0, 0, 0, -1, 1], [0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1], [-1, 0, 0, 1, 1, 0, 0, 0, 0, 1, -1, 0]]
[[0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, -1, 0, 0, 0, 0, -1, -1, 0, 1], [0, 0, -1, 0, 0, 1, -1, 0, -1, 1, 0, 1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [-1, 0, 0, 1, 0, 0, -1, 0, 1, 1, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[0, -1, 0, 0, 0, -1, 0, 0, 1, -1, 0, -1], [-1, 0, 1, 0, 0, -1, 0, 1, 0, -1, -1, 0], [0, 1, 0, -1, -1, 0, 0, 0, 0, -1, 0, 1], [0, 0, -1, 0, 1, 1, -1, 0, -1, 1, 0, 0], [0, 0, -1, 1, 0, 0, -1, -1, 0, 1, 0, 0], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, -1, 0, 1, 0, 0, 0, 0, 1, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0]]
[[0, -1, 0, 0, 0, -1, 0, 0, 1, -1, 0, -1], [-1, 0, -1, 0, 0, 1, -1, 0, 0, 1, 0, 1], [0, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [0, 0, -1, 0, 1, 1, -1, 0, -1, 1, 0, 0], [0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, -1], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1], [0, -1, 0, -1, 1, 0, 0, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, -1, 1, 0, 0, -1, 0, 0, 1, -1, 0, -1], [-1, 0, 0, 0, 0, -1, 0, 1, 0, -1, -1, 0], [1, 0, 0, -1, -1, 0, 0, 0, 0, -1, 1, 0], [0, 0, -1, 0, 1, 0, -1, 0, -1, 1, 0, 0], [0, 0, -1, 1, 0, 1, -1, -1, 0, 1, 0, 0], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 1, -1, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 1], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, -1, 1, 0, 0, -1, 0, 0, 1, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0]]
[[0, -1, 1, 0, 0, -1, 0, 0, 1, -1, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 0, 0, 1, 0, 1], [1, 0, 0, -1, 1, 0, 1, 0, -1, 0, 0, 0], [0, 0, -1, 0, 1, 0, -1, 0, -1, 1, 0, 0], [0, 0, 1, 1, 0, -1, 1, 0, 1, 0, 0, -1], [-1, 1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1], [0, -1, 1, -1, 1, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, 0, -1, 0, 0, 1, -1, 0, -1, 1, 0, 1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [-1, 1, 0, 1, -1, 0, 0, 0, 0, 0, -1, 1], [0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1], [-1, 0, 0, 1, 1, 0, 0, 0, 0, 1, -1, 0], [1, -1, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1], [0, 0, -1, 0, 1, 1, -1, 0, -1, 1, 0, 1], [1, 1, 0, 0, -1, 0, 1, -1, 0, -1, 1, 0]]
[[0, 0, -1, 0, 0, 1, -1, 0, -1, 1, 0, 1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [-1, 0, 0, 1, 0, 0, -1, 0, 1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, -1, 1, 0, 0, -1, 0, 1, 1, -1, 0, -1], [-1, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, 0], [1, 0, 0, -1, -1, 0, 0, -1, 0, -1, 1, 0], [0, 0, -1, 0, 1, 0, -1, 0, -1, 1, -1, 0], [0, 0, -1, 1, 0, 1, -1, -1, 0, 1, 1, 0], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 1, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]]
[[0, -1, 1, 0, 0, -1, 0, 1, 1, -1, 0, -1], [-1, 0, 0, 0, 0, 1, -1, 1, 0, 1, 0, 1], [1, 0, 0, -1, 1, 0, 1, 1, -1, 0, 0, 0], [0, 0, -1, 0, 1, 0, -1, 0, -1, 1, -1, 0], [0, 0, 1, 1, 0, -1, 1, 0, 1, 0, -1, -1], [-1, 1, 0, 0, -1, 0, 0, 0, 0, -1, -1, 1], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, -1, 0, 0, 0, -1, -1, 0, 0, 0, 0, -1], [-1, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1, 0], [0, 1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1], [0, 0, -1, 0, 1, 1, 0, 0, -1, 1, 0, 1], [0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0, -1], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 0, 0, 0], [-1, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0], [0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[0, -1, 0, 0, 0, -1, -1, 0, 0, 0, 0, -1], [-1, 0, -1, 0, 0, 1, -1, 0, -1, 0, 0, 1], [0, -1, 0, -1, 1, 0, -1, 1, 0, 0, 0, 0], [0, 0, -1, 0, 1, 1, 0, 0, -1, 1, 0, 1], [0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, -1, 0, -1, 1, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0]]
[[0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, -1, 0, 0, 0, 1, 0, -1, 0, 0], [0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0, 1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [-1, 0, 0, 1, 0, 0, -1, 0, 0, 1, -1, 0], [0, 0, 0, 0, 1, -1, 0, 1, 0, 0, -1, -1], [0, 1, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0], [0, -1, 0, -1, 0, 0, 0, 1, 0, -1, 0, 0], [0, 1, -1, 0, -1, 1, 0, -1, -1, 0, 0, 1], [0, -1, 0, 0, 0, -1, -1, 0, 0, 0, 0, -1], [-1, 0, 0, 1, 1, 0, -1, 0, 0, 1, -1, 0]]
[[0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1], [0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0, 1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [-1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0], [0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [0, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[0, -1, 0, 0, 0, -1, -1, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0], [0, 1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1], [0, 0, -1, 0, 1, 1, 0, 0, -1, 1, 0, 0], [0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0, 0], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1, 0], [0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1], [1, 0, 0, -1, 0, 1, 1, 0, 0, 0, 1, 0], [0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0, -1], [0, -1, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 0, -1, 0, 1, 0, -1, -1, 0]]
[[0, -1, 0, 0, 0, -1, -1, 0, 1, 0, 0, -1], [-1, 0, -1, 0, 0, 1, -1, 0, 0, 0, 0, 1], [0, -1, 0, -1, 1, 0, -1, 1, -1, 0, 0, 0], [0, 0, -1, 0, 1, 1, 0, 0, -1, 1, 0, 0], [0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, -1], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 1, -1, 1], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, -1, 1, 0, 0, -1, 0, 0, 1, 0, 0, -1], [-1, 0, 0, 0, 0, -1, -1, 1, 0, 0, -1, 0], [1, 0, 0, -1, -1, 0, 1, 0, 0, -1, 1, 0], [0, 0, -1, 0, 1, 0, 0, 0, -1, 0, 0, 0], [0, 0, -1, 1, 0, 1, 0, -1, 0, 1, 0, 0], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 0, -1, 0], [0, -1, 1, 0, 0, -1, 0, 1, 1, 0, 0, -1], [0, 1, 0, 0, -1, 1, 1, 0, 0, 0, 0, 1], [1, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, 0], [0, 0, -1, 0, 1, 0, 0, 0, -1, 0, -1, 0], [0, -1, 1, 0, 0, -1, 0, 0, 1, -1, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0]]
[[0, -1, 1, 0, 0, -1, 0, 0, 1, 0, 0, -1], [-1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1], [1, 0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0], [0, 0, -1, 0, 1, 0, 0, 0, -1, 0, 0, 0], [0, 0, 1, 1, 0, -1, 0, 0, 1, 0, 0, -1], [-1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0, 1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [-1, 0, 0, 1, 0, 0, -1, 0, 0, 1, -1, 0], [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, 0], [0, 1, -1, 0, -1, 1, 0, -1, -1, 0, 0, 1], [0, -1, 0, 0, 0, -1, -1, 0, 0, 0, 0, -1], [-1, 0, 0, 1, 1, 0, -1, 0, 0, 1, -1, 0], [0, -1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0], [0, 0, -1, 0, 1, 1, 0, 0, -1, 1, 0, 1], [1, 1, 0, 0, -1, 0, 1, -1, 0, 0, 1, 0]]
[[0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0, 1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [-1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [0, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, -1, 1, 0, 0, -1, 0, 1, 1, 0, 0, -1], [-1, 0, 0, 0, 0, -1, -1, 0, 0, 0, -1, 0], [1, 0, 0, -1, -1, 0, 1, -1, 0, -1, 1, 0], [0, 0, -1, 0, 1, 0, 0, 0, -1, 0, -1, 0], [0, 0, -1, 1, 0, 1, 0, -1, 0, 1, 1, 0], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 1, 0, 0, -1, 0, 0, 1, 0, 0, -1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [1, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0], [0, 0, -1, 0, 1, 0, 0, 0, -1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0]]
[[0, -1, 1, 0, 0, -1, 0, 1, 1, 0, 0, -1], [-1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1], [1, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [0, 0, -1, 0, 1, 0, 0, 0, -1, 0, -1, 0], [0, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1, -1], [-1, 1, 0, 0, -1, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0], [1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, -1, 0, 0, 1, -1, -1, 0, 0, 0, 0, -1], [-1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0], [0, 1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1], [0, 1, -1, 0, 0, 1, 0, 0, -1, 1, 0, 1], [1, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -1], [-1, 0, 0, 1, -1, 0, -1, 0, 1, 0, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [0, 1, -1, 1, -1, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[0, -1, 0, 0, 1, -1, -1, 0, 0, 0, 0, -1], [-1, 0, -1, 1, 0, 0, -1, 0, 0, 0, -1, 0], [0, -1, 0, -1, 0, 0, -1, 1, 0, 0, 0, 0], [0, 1, -1, 0, 0, 1, 0, 0, -1, 1, 0, 1], [1, 0, 0, 0, 0, 1, 0, -1, 0, 1, 1, 0], [-1, 0, 0, 1, 1, 0, 0, 0, 0, 1, -1, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, 0], [0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0]]
[[0, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1], [-1, 0, -1, 1, 0, 0, -1, 0, 0, 1, -1, 0], [0, -1, 0, -1, 0, 0, 0, 1, 0, -1, 0, 0], [0, 1, -1, 0, 0, 1, 0, 0, -1, 0, 0, 1], [1, 0, 0, 0, 0, 1, 1, -1, 0, 0, 1, 0], [-1, 0, 0, 1, 1, 0, -1, 0, 0, 1, -1, 0], [0, -1, 0, 0, 1, -1, 0, 1, 0, 0, -1, -1], [0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0], [0, 0, 0, -1, 0, 0, 0, 1, 0, -1, 0, 0], [0, 1, -1, 0, 0, 1, 0, -1, -1, 0, 0, 1], [0, -1, 0, 0, 1, -1, -1, 0, 0, 0, 0, -1], [-1, 0, 0, 1, 0, 0, -1, 0, 0, 1, -1, 0]]
[[0, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1], [-1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1], [0, 1, -1, 0, 0, 1, 0, 0, -1, 0, 0, 1], [1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[0, -1, 1, 0, 1, -1, 0, 1, 0, 0, 0, -1], [-1, 0, -1, 1, 0, 1, -1, 0, 0, 1, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1, 0, 0, 0, -1], [0, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 1], [1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1], [0, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, -1], [1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, -1], [0, 0, 0, -1, 0, -1, 0, 1, 0, -1, -1, 0], [0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1], [0, 0, 0, -1, 0, -1, 0, 0, -1, -1, 0, 0], [-1, 0, -1, 1, 0, 1, -1, -1, 0, 1, 0, 0]]
[[0, -1, 1, 0, 1, -1, 0, 1, 0, 0, 0, -1], [-1, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1, 0], [1, 1, 0, -1, -1, 0, 1, -1, -1, -1, 1, 1], [0, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 1], [1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1, -1], [-1, -1, 0, 0, 0, 0, -1, 1, 1, 0, 0, 0], [0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[0, -1, 1, 0, 1, -1, 0, 1, 1, 0, 0, -1], [-1, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1, -1], [1, 1, 0, -1, -1, 0, 1, -1, 0, -1, 1, 0], [0, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 0], [1, 0, -1, 0, 0, 0, 0, -1, -1, 0, 1, 0], [-1, -1, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0, -1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [1, 1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 0], [0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [-1, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0]]
[[0, -1, 1, 0, 1, -1, 0, 1, 1, 0, 0, -1], [-1, 0, -1, 1, 0, 1, -1, 0, 0, 1, 0, 1], [1, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [0, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 0], [1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, -1], [-1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1], [0, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0], [1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, -1, 0, -1, 0, 0, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, -1, -1, 0, 0, 0, -1, -1, 0, 0, 1, -1], [-1, 0, -1, 0, 0, 0, -1, 0, -1, 0, -1, 1], [-1, -1, 0, 0, 0, 0, -1, 1, 1, 0, 0, 0], [0, 0, 0, 0, 1, 1, 0, 1, -1, 1, 0, 1], [0, 0, 0, 1, 0, 1, 0, -1, 1, 1, 1, 0], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, -1, -1], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0]]
[[0, -1, -1, 0, 0, 0, -1, -1, 0, 0, 1, -1], [-1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1], [0, 0, 0, 0, 1, 1, 0, 1, -1, 1, 0, 1], [0, 0, 0, 1, 0, -1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, 0], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [-1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1], [1, 1, 0, -1, 0, 1, 1, 0, -1, 0, 0, 1], [0, 0, 0, 1, 0, 1, 0, -1, 0, 1, 1, 0], [0, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1, -1], [-1, 0, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0], [1, 0, 1, -1, 0, -1, 1, 1, 0, -1, 0, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [-1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0], [0, 0, 1, 1, 0, -1, 0, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [1, 0, 1, -1, 0, -1, 1, 0, 0, -1, 0, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [1, 1, 1, -1, -1, -1, 1, 0, 0, -1, 0, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0], [-1, 0, 0, 0, 1, 0, 0, 1, -1, 0, -1, 1], [1, 1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1], [0, -1, -1, 1, 0, 1, -1, -1, 0, 1, 1, 0], [0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [-1, -1, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0], [1, 0, 1, -1, 1, 0, 1, 1, 0, 0, 0, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [-1, 1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 1], [1, 1, 0, -1, 0, -1, 1, 0, -1, -1, 0, 0], [0, 1, -1, 1, 0, 1, 0, -1, 0, 1, 0, 0], [0, 0, 0, 1, -1, -1, 0, -1, 1, 0, 0, -1], [-1, 0, -1, 0, -1, 1, -1, 0, 0, 0, 0, 1], [1, 0, 1, -1, -1, 0, 1, 0, 0, -1, 1, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, -1, 1, -1, 1, 0], [-1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1, 1], [1, 0, 0, -1, 0, -1, 1, 0, -1, -1, 0, 0], [0, 0, -1, 1, 0, 1, 0, -1, 0, 1, 0, 0], [0, 0, 0, 1, 0, -1, 0, -1, 1, 0, 0, -1], [-1, 0, -1, 0, 0, 1, -1, 0, 0, 0, 0, 1], [1, 0, 1, -1, 0, 0, 1, 0, 0, -1, 1, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, -1], [0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1], [1, 1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 0], [0, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, 0], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1], [-1, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 1], [1, 0, 0, -1, -1, 0, 1, 0, 0, -1, 1, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1], [1, 0, 0, -1, 0, 0, 1, 0, -1, -1, 0, 0], [0, 0, 0, 1, 0, 0, 0, -1, 0, 1, 0, 0], [0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1], [1, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1], [0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0], [-1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1], [1, 0, 0, -1, 0, -1, 0, 0, 0, -1, 0, -1], [0, 1, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1], [-1, 0, -1, 0, 0, 1, -1, 0, -1, 1, 0, 1], [1, 0, 0, -1, -1, 0, 1, -1, 0, -1, 1, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, 0], [0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, 1, -1, 0, -1, 1], [1, 1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1], [0, 0, -1, 1, 0, 1, -1, -1, 0, 1, 1, 0], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 0, 0, -1, 0, -1, 0, 1, 0, 0, 0], [1, 0, 1, -1, 0, 0, 1, 1, 0, 0, 0, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 0, 0, -1, 1, 0, 1, 0], [-1, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1], [1, 0, 0, -1, 0, -1, 0, 0, -1, -1, 0, 0], [0, 0, -1, 1, 0, 1, -1, -1, 0, 1, 0, 0], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, 0], [-1, 0, -1, 0, 0, 1, -1, 0, 0, 1, 0, 1], [1, 0, 1, -1, 0, 0, 1, 0, 0, 0, 1, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [-1, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 1], [1, 0, -1, -1, 0, 0, 0, 0, -1, -1, 0, 0], [0, 0, -1, 1, 0, 0, -1, -1, 0, 1, 0, 0], [0, 0, 0, 1, -1, 1, 0, -1, 1, 0, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 0, 0, 1, 0, 1], [1, 0, 0, -1, 0, 1, 1, 0, 0, 0, 1, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [-1, 1, 0, 0, -1, 0, 0, 0, 0, 0, -1, 1], [1, -1, 0, -1, 0, -1, 0, 0, 0, -1, 0, -1], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, -1, 0], [0, -1, 0, 1, 0, 0, 0, -1, 1, 0, 1, -1], [-1, 0, -1, 0, 1, 1, -1, 0, -1, 1, 0, 1], [1, 1, 0, -1, -1, 0, 1, -1, 0, -1, 1, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 1], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0], [-1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1], [1, 1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1], [0, 0, -1, 1, 0, 1, 0, -1, 0, 1, 1, 0], [0, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1, -1], [-1, 0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0], [1, 0, 1, -1, 0, 0, 1, 1, 0, -1, 0, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [1, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [-1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [1, 1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0], [-1, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0], [1, 1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [0, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, 0], [-1, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, -1, 0, 0, -1, 0, -1, 1, 0], [-1, 0, 1, 0, 0, 0, 0, 1, 1, 0, -1, 0], [1, 0, 0, -1, 0, -1, 1, 0, 0, -1, 0, -1], [0, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 0], [0, 0, 0, 1, 0, -1, 0, -1, 0, 0, 0, -1], [-1, 0, -1, 0, 0, 1, -1, 0, -1, 0, 0, 1], [1, 0, 0, -1, -1, 0, 0, -1, 0, -1, 1, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [1, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [-1, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0], [1, 0, 1, -1, 0, -1, 1, 0, 0, -1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0, 0], [-1, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [-1, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1, 0], [1, 0, 1, -1, 0, -1, 1, 0, 0, -1, 0, -1], [0, 1, 1, 1, 0, -1, 1, 0, 0, 0, -1, 0], [0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0, -1], [-1, 0, -1, 0, 0, 0, -1, 0, -1, 0, 0, 1], [1, 0, -1, -1, -1, 0, 0, -1, 0, -1, 1, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, 0], [1, 1, 1, -1, -1, -1, 1, 0, 0, -1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [0, 1, -1, 1, -1, 0, 0, -1, 0, 0, 0, 0], [-1, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0], [-1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [1, 1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 0], [0, 1, 0, 1, 0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, 1, 0, -1, 0, 0, 0, 0, -1, -1], [-1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1], [1, 0, 0, -1, -1, 0, 0, 0, 0, -1, 1, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0], [-1, -1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [1, 0, 0, -1, 1, 0, 1, 0, -1, 0, 0, 0], [0, 1, 0, 1, -1, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, 1, 1, -1, 0, 0, 0, 0, -1, -1], [-1, 1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1], [1, -1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 1, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0], [0, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [-1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1], [1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, -1, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, -1, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1], [0, 0, 0, 0, 1, 0, 0, 1, -1, 1, -1, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, -1, 0, 0, 0, -1, 0, -1, 0, 0, 0], [0, -1, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1], [0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, -1, 0, 0, 0, -1, -1, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0], [0, 0, 0, 0, 1, 0, 0, 1, 0, 1, -1, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0], [0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [1, 0, -1, -1, 0, 0, 0, 0, -1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1], [1, 0, 0, -1, 0, 1, 0, 0, 0, 0, 1, 0]]
[[-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 0, 1, 0, 0, 1, -1, 0, -1, 0], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [-1, -1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [0, 1, 1, 1, -1, 0, 1, 0, 1, 0, 0, 0], [1, 0, 1, -1, 1, 0, 1, 1, 0, 0, 0, 0], [0, 0, 0, 1, 1, -1, 0, 0, 0, 0, -1, -1], [1, -1, 0, -1, 0, -1, 0, 0, 0, -1, 0, -1], [-1, 1, 0, 0, -1, -1, 0, 0, 0, -1, -1, 0]]
[[0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, -1, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [-1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0], [1, 0, 1, -1, 0, 0, 1, 1, 0, 0, 0, 0], [0, 0, 0, 1, 0, -1, 0, 0, 0, 0, -1, -1], [1, 0, 0, -1, 0, -1, 0, 0, 0, -1, 0, -1], [-1, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, 0]]
[[0, -1, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 1, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, -1, 1, 0, 0, 0, 0, 0, 1, 0, 1, -1], [0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0], [1, 0, 1, -1, 0, 0, 1, 1, 0, -1, 0, 0], [0, 0, 0, 0, 1, -1, 0, 1, -1, 0, -1, 0], [1, 0, 0, -1, 0, -1, 1, 0, 0, -1, 0, -1], [-1, 0, 0, 0, 0, -1, -1, 0, 0, 0, -1, 0]]
[[0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1], [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 1, -1, 0, -1, 0], [0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, -1, 1, 0, 0, 0, 0, 0, 1, 0, 1, -1], [-1, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1], [0, 0, 0, 0, 1, -1, 0, 1, -1, 0, -1, 0], [0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, -1, 0], [0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1], [0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0], [1, 0, 1, -1, 0, -1, 1, 1, 0, -1, 0, 0], [0, 0, 0, 0, 1, 0, 0, 1, -1, 0, -1, 0], [1, 0, 1, -1, 0, -1, 1, 0, 0, -1, 0, -1], [-1, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0]]
[[0, -1, 1, 0, 0, 0, 0, 0, 1, 0, 1, -1], [-1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1, 1], [1, 1, 0, 0, 0, 0, 1, -1, -1, 0, 0, 0], [0, 0, 0, 0, 1, -1, 0, 1, -1, 0, -1, 0], [0, 0, 0, 1, 0, -1, 0, -1, 1, 0, 0, -1], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 1, 1], [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, -1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 1, -1, -1, -1, 1, 1, 1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, -1, 0], [0, 1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1], [0, -1, 0, -1, 0, 0, -1, 0, 0, 0, 1, 0], [-1, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, 1], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1], [-1, 0, 0, 1, 1, 0, 0, 1, 0, 1, -1, 0]]
[[0, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, -1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, -1, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, -1, 0, 0, 1, -1, -1, -1, 1, 1, 1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [-1, 0, 0, 1, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[0, 0, -1, 0, 0, 1, -1, -1, -1, 1, 1, 1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, 1], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1], [-1, 0, 0, 1, 1, 0, 0, 1, 0, 1, -1, 0], [1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1], [1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0], [1, 1, 0, 0, -1, 0, 1, -1, 0, -1, 0, 0]]
[[0, 0, -1, 0, 0, 1, -1, -1, -1, 1, 1, 1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [-1, 0, 0, 1, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0], [0, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1, 1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [-1, 0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, -1, 0, 0, 0, 0, -1, -1], [0, 1, 0, -1, -1, 0, 0, 0, 0, -1, 0, 1], [0, -1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 0], [0, 1, -1, 0, -1, 1, 0, -1, -1, 0, 1, 1], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1], [-1, 0, 0, 1, 1, 0, -1, 1, 0, 1, -1, 0]]
[[0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1], [0, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1, 1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [-1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[0, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1, 1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [-1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0], [0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1, 1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [-1, 0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 1, -1, 0, -1, 1, 0, -1, -1, 0, 1, 1], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1], [-1, 0, 0, 1, 1, 0, -1, 1, 0, 1, -1, 0], [0, -1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [1, 0, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0], [1, 1, 0, 0, -1, 0, 1, -1, 0, 0, 0, 0]]
[[0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 1, 1], [0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0], [0, -1, 1, 0, 1, -1, 0, 1, 1, 0, -1, -1], [-1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1, -1], [1, 1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1, -1], [1, 1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1], [1, 1, 0, -1, -1, 0, 1, -1, 0, -1, 1, 0]]
[[0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 1, 1], [0, 0, 0, -1, 0, -1, 0, 1, -1, -1, -1, 0], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1], [0, -1, 1, 0, 1, -1, 0, 1, 1, 0, -1, -1], [-1, 0, -1, 1, 0, 1, -1, -1, 0, 1, 0, 1], [1, -1, 0, -1, 1, 0, 0, 0, -1, 0, 1, 0], [0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[0, -1, 0, 0, 1, -1, -1, 1, 0, 0, -1, -1], [-1, 0, 1, 1, 0, 0, 0, 1, 1, 1, -1, 0], [0, 1, 0, -1, 0, 0, 1, 1, -1, -1, -1, 1], [0, 1, -1, 0, 0, 1, 0, -1, -1, 1, 0, 1], [1, 0, 0, 0, 0, -1, 1, -1, 0, -1, 0, -1], [-1, 0, 0, 1, -1, 0, -1, -1, 1, 0, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[0, -1, 0, 0, 1, -1, -1, 1, 0, 0, -1, -1], [-1, 0, -1, 1, 0, 0, -1, -1, 0, 0, 0, 0], [0, -1, 0, -1, 0, 0, -1, 0, 0, 0, 1, 0], [0, 1, -1, 0, 0, 1, 0, -1, -1, 1, 0, 1], [1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0], [-1, 0, 0, 1, 1, 0, 0, 1, 0, 1, -1, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0]]
[[0, -1, 0, 0, 1, -1, 0, 1, 0, 0, -1, -1], [-1, 0, -1, 1, 0, 0, -1, -1, 0, 1, 0, 0], [0, -1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 0], [0, 1, -1, 0, 0, 1, 0, -1, -1, 0, 0, 1], [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0], [-1, 0, 0, 1, 1, 0, -1, 1, 0, 1, -1, 0], [0, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0], [0, 1, -1, 0, 0, 1, 0, 0, -1, 0, 0, 1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [-1, 0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0]]
[[0, -1, 0, 0, 1, -1, 0, 1, 0, 0, -1, -1], [-1, 0, 1, 1, 0, 0, 0, 1, 1, 0, -1, 0], [0, 1, 0, -1, 0, 0, 0, 1, -1, 0, -1, 1], [0, 1, -1, 0, 0, 1, 0, -1, -1, 0, 0, 1], [1, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, -1], [-1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [1, 1, 1, -1, -1, -1, 1, 0, 0, -1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0], [-1, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[0, 0, 0, 0, -1, 1, 0, -1, 0, 0, 1, 1], [0, 0, 0, -1, 0, 1, 0, 1, 0, 0, 0, 1], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, -1, 0], [0, -1, 1, 0, 1, -1, 0, 1, 1, 0, 0, -1], [-1, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1, -1], [1, 1, 0, -1, -1, 0, 1, -1, 0, -1, 1, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0, -1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [1, 1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 0]]
[[0, 0, 0, 0, -1, 1, 0, -1, 0, 0, 1, 1], [0, 0, 0, -1, 0, -1, 0, 0, -1, -1, 0, 0], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1], [0, -1, 1, 0, 1, -1, 0, 1, 1, 0, 0, -1], [-1, 0, -1, 1, 0, 1, -1, 0, 0, 1, 0, 1], [1, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0], [-1, 0, -1, 1, 0, 1, -1, 0, 0, 1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [0, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0], [1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[0, -1, 1, 0, 1, -1, 0, 1, 0, 0, -1, -1], [-1, 0, -1, 1, 0, 1, -1, -1, 0, 1, 0, 0], [1, -1, 0, -1, 1, 0, 0, 0, 0, 0, 1, -1], [0, 1, -1, 0, 0, 0, 0, -1, -1, 0, 0, 1], [1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0], [-1, 1, 0, 0, 0, 0, 0, 1, -1, 0, -1, 1], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, -1, 0, -1, 0, 0, 0, -1, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [-1, 0, -1, 1, 0, 1, -1, 0, 0, 1, 0, 0]]
[[0, -1, 1, 0, 1, -1, 0, 1, 0, 0, -1, -1], [-1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1, 0], [1, 1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1], [0, 1, -1, 0, 0, 0, 0, -1, -1, 0, 0, 1], [1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, -1], [-1, -1, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0], [1, 1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0], [-1, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[0, 0, -1, 0, -1, 1, 0, -1, 0, 0, 1, 1], [0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0, 1], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1], [0, -1, 1, 0, 1, 0, 0, 1, 1, 0, 0, -1], [-1, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1, -1], [1, 0, 0, 0, -1, 0, 0, -1, 1, 0, 1, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [1, 1, 1, -1, -1, -1, 1, 0, 0, -1, 0, 0]]
[[0, 0, -1, 0, -1, 1, 0, -1, 0, 0, 1, 1], [0, 0, -1, -1, 0, 0, 0, 0, -1, -1, 0, 0], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1], [0, -1, 1, 0, 1, 0, 0, 1, 1, 0, 0, -1], [-1, 0, 0, 1, 0, 1, -1, 0, 0, 1, 0, 1], [1, 0, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0], [0, 0, -1, 0, -1, 1, 0, -1, 0, 0, 1, 0], [-1, 0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [0, -1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[0, 0, -1, 0, -1, 1, -1, -1, 0, 0, 1, 1], [0, 0, 1, -1, 0, 0, 1, 1, 0, -1, 0, 1], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 1, -1, 1], [0, -1, 1, 0, 1, 0, 0, 1, 1, 1, 0, -1], [-1, 0, 0, 1, 0, -1, -1, 0, 1, 0, -1, -1], [1, 0, 0, 0, -1, 0, 1, -1, 1, -1, 1, -1], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0]]
[[0, 0, -1, 0, -1, 1, -1, -1, 0, 0, 1, 1], [0, 0, -1, -1, 0, 0, -1, 0, -1, 0, 0, 0], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1], [0, -1, 1, 0, 1, 0, 0, 1, 1, 1, 0, -1], [-1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1], [1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]
[[0, -1, 1, 0, 1, -1, 0, 1, 1, 0, -1, -1], [-1, 0, -1, 1, 0, 1, -1, -1, 0, 1, 0, 1], [1, -1, 0, -1, 1, 0, 0, 0, -1, 0, 1, 0], [0, 1, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, -1], [-1, 1, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, -1, 1, 0, 1, -1, 0, 1, 1, 0, -1, -1], [-1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1, -1], [1, 1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 0], [0, 1, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [-1, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1, -1], [1, 1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1], [1, 1, 0, -1, -1, 0, 1, -1, 0, -1, 1, 0], [0, 0, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [-1, -1, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0], [-1, -1, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0]]
[[0, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, -1], [-1, 0, 1, 0, 0, 0, 0, 1, 1, 0, -1, 0], [-1, 1, 0, 0, 0, 0, 0, 1, -1, 0, -1, 1], [0, 0, 0, 0, 1, 1, 0, 0, -1, 1, 0, 1], [0, 0, 0, 1, 0, -1, 0, -1, 0, 0, 0, -1], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [0, 1, 1, 0, -1, -1, 1, 0, 0, -1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0], [0, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[0, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, -1], [-1, 0, -1, 0, 0, 0, -1, 0, -1, 0, 0, 1], [-1, -1, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0], [0, 0, 0, 0, 1, 1, 0, 0, -1, 1, 0, 1], [0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, -1], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -1, 0]]
[[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, -1], [0, 1, 1, 0, -1, -1, 1, 0, 1, -1, 0, 0], [0, -1, 1, -1, 0, -1, 0, 1, 0, -1, 0, 0], [0, 1, -1, 0, -1, 0, 0, -1, -1, 0, 0, 1], [0, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, -1], [-1, 0, -1, 1, 1, 0, -1, 0, 0, 1, -1, 0]]
[[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, -1, 0, -1, 1, 0, -1, 0, 0, 1, 0], [0, -1, -1, 0, 1, 1, -1, 0, 0, 1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [0, -1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0], [0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[0, -1, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [-1, 0, 1, 0, 0, 0, 0, 1, 1, 0, -1, 0], [0, 1, 1, 0, -1, 0, 1, 0, 0, -1, 0, 1], [1, 0, 1, -1, 0, 0, 1, 0, 0, 0, 1, 0], [0, 0, 0, 1, 0, -1, 0, -1, 0, 0, 0, -1], [0, -1, 0, 0, 0, -1, -1, 0, 1, 0, 0, -1], [-1, 0, 0, 0, 0, -1, 0, 1, 0, -1, -1, 0]]
[[0, -1, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, -1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0], [0, 0, 0, 1, 0, 0, 0, -1, 0, 1, 0, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, -1, 1, 0, 0, 0, 0, 1, 1, 0, 0, -1], [0, 1, 1, 0, -1, 0, 1, 0, 0, 0, 0, 1], [1, 0, 1, -1, 0, 0, 1, 0, 0, -1, 1, 0], [0, 0, 0, 0, 1, -1, 0, 0, -1, 0, -1, 0], [0, -1, 0, 0, 0, -1, 0, 0, 1, -1, 0, -1], [-1, 0, 0, 0, 0, -1, -1, 1, 0, 0, -1, 0]]
[[0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 1, -1, 0, -1, 0, 0, -1, -1, 0, 0, 1], [0, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, -1], [-1, 0, -1, 1, 1, 0, -1, 0, 0, 1, -1, 0], [0, -1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0], [0, 0, 0, 0, 1, 1, 0, 0, -1, 1, 0, 1], [1, 1, 0, 0, -1, 1, 1, -1, 0, 0, 1, 0]]
[[0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, -1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0], [0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [0, 1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, -1, -1, 0, 0, 0, -1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, -1, 1, 0, 0, 0, 0, 1, 1, 0, 0, -1], [-1, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0], [1, -1, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1], [0, 0, 0, 0, 1, -1, 0, 0, -1, 0, -1, 0], [0, 0, 0, 1, 0, 1, 0, -1, 0, 1, 1, 0], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [1, 0, 1, -1, 0, -1, 1, 0, 0, -1, 0, 0], [0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [-1, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0]]
[[0, -1, 1, 0, 0, 0, 0, 1, 1, 0, 0, -1], [-1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1], [1, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0], [0, 0, 0, 0, 1, -1, 0, 0, -1, 0, -1, 0], [0, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1, -1], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 0, 1], [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0], [1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, -1, -1, 0, 1, 0, -1, 0, 0, 0, 0, -1], [-1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0], [-1, 0, 0, 0, 1, 0, 0, 1, -1, 0, -1, 1], [0, 1, 0, 0, 0, 1, 0, 0, -1, 1, 0, 1], [1, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, -1], [0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0], [0, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [0, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[0, -1, -1, 0, 1, 0, -1, 0, 0, 0, 0, -1], [-1, 0, 0, 1, 0, -1, -1, 0, 0, 0, -1, 0], [-1, 0, 0, 0, -1, 0, -1, 0, 1, 0, 0, 0], [0, 1, 0, 0, 0, 1, 0, 0, -1, 1, 0, 1], [1, 0, -1, 0, 0, 1, 0, -1, 0, 1, 1, 0], [0, -1, 0, 1, 1, 0, 0, 0, 0, 1, 0, -1], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 1, 0, -1, 0, 0, 0, 0, -1, 0]]
[[0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 1, 0, 0, -1, 0, 0, 1, -1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, -1, 1, 0, 1, -1, 0, 1, 0, 0, -1, -1], [0, 0, 1, 0, -1, -1, 1, 0, 1, -1, 0, 0], [0, 0, 1, -1, 0, -1, 0, 1, 0, -1, 0, 0], [0, 1, -1, 0, 0, 0, 0, -1, -1, 0, 0, 1], [0, -1, -1, 0, 1, 0, -1, 0, 0, 0, 0, -1], [-1, 0, -1, 1, 0, 0, -1, 0, 0, 1, -1, 0]]
[[0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0], [0, 0, -1, 0, 0, 1, -1, 0, 0, 1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[0, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, -1], [-1, 0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1], [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, -1, 1, 0, 1, -1, 0, 1, 0, 0, 0, -1], [1, 0, 1, 0, 0, -1, 1, 0, 1, 0, 0, -1], [0, 0, 1, -1, 0, -1, 0, 1, 0, -1, -1, 0], [0, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 1], [0, 0, -1, -1, 0, 0, 0, 0, -1, -1, 0, 0], [-1, 0, -1, 1, 0, 0, -1, -1, 0, 1, 0, 0]]
[[0, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, -1], [-1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1], [1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[0, -1, 1, 0, 1, 0, 0, 1, 1, 0, 0, -1], [-1, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1, -1], [1, 0, 0, 0, -1, 0, 0, -1, 1, 0, 1, -1], [0, 1, 0, 0, 0, -1, 0, 0, -1, 0, -1, 0], [1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1, 0], [0, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [1, 1, 1, -1, -1, -1, 1, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [-1, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0]]
[[0, -1, 1, 0, 1, 0, 0, 1, 1, 0, 0, -1], [-1, 0, 0, 1, 0, 1, -1, 0, 0, 1, 0, 1], [1, 0, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0], [0, 1, 0, 0, 0, -1, 0, 0, -1, 0, -1, 0], [1, 0, 1, 0, 0, -1, 1, 0, 1, 0, 0, -1], [0, 1, 0, -1, -1, 0, 0, 0, 0, -1, 0, 1], [0, -1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [0, 1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 1, -1, 0, -1, 1], [1, 0, 1, 0, -1, -1, 1, 0, 1, -1, 0, -1], [-1, -1, 0, 1, 1, 0, -1, 1, 0, 1, -1, 0], [-1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [0, -1, -1, -1, 1, 0, -1, 0, -1, 0, 0, 0], [1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, -1, 1, -1, 0, 1, -1, 0, -1, 0], [1, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -1], [-1, 0, 0, 1, 0, -1, -1, 0, 0, 0, -1, 0], [-1, 1, -1, 1, -1, 1, 0, -1, 0, 0, 0, 1], [0, 0, -1, -1, 0, 1, -1, 0, -1, 0, 0, 1], [1, 0, -1, 0, 0, 1, 0, -1, 0, 1, 1, 0]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, 0, 0, 1, -1, 0, -1, 0], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, 0], [0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 1], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, -1, 0], [1, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, -1], [-1, 0, -1, 1, 0, 0, -1, 0, 0, 0, -1, 0], [-1, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, 1], [0, 0, -1, -1, 0, 0, -1, 0, -1, 0, 0, 1], [1, 0, 0, 0, 0, 1, 0, -1, 0, 1, 1, 0]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1], [0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -1], [0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, -1, 1], [1, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -1], [-1, 0, 0, 1, 1, 0, -1, 1, 0, 1, -1, 0], [-1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, -1, 0, 0, -1, 0, -1, 0, 0, 0], [1, 1, 0, 0, -1, 0, 1, -1, 0, 0, 0, 0]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 1, 0, -1, 0, 0, 0, 0, -1, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 0, -1, -1, 0, 1, 0, 0, -1, 0, 0, 1], [1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 1, -1, 1, -1, 0], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 0, 1, -1, 0, -1, 0, 1], [0, 0, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1], [1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, -1], [-1, 0, -1, 1, 0, 0, -1, 0, 0, 1, -1, 0], [-1, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1, 0], [0, 0, -1, -1, 0, 0, 0, 0, -1, -1, 0, 1], [1, 0, 0, 0, 0, 1, 1, -1, 0, 0, 1, 0]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0, 0, 1, 0, 1, -1, 0], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0, -1], [0, 1, 0, 0, -1, 0, 1, -1, 0, -1, 0, 0], [0, 0, 0, -1, 0, 1, 0, 1, 0, 0, 0, 1], [1, 0, 1, 0, 0, -1, 1, 0, 1, 0, 0, -1], [-1, 0, 0, 1, 1, 0, 0, 1, 0, 1, -1, 0], [-1, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1, -1], [0, 0, -1, -1, 0, 0, 0, 0, -1, -1, 0, 0], [1, 1, 0, 0, -1, 0, 1, -1, 0, -1, 0, 0]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -1, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -1, 0, 0, 1], [1, 0, -1, 0, -1, 1, 0, -1, 0, 0, 1, 0]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, 0, -1, 1, 1, 0, 1, -1, 0, 0, 1], [1, 0, 1, 0, 1, -1, 1, 0, 0, 0, 0, -1], [-1, 0, -1, 1, 1, 0, -1, 0, 0, 1, -1, 0], [-1, 1, 1, 1, -1, -1, 0, 0, 1, 0, -1, 0], [0, 1, -1, -1, -1, 0, 0, 0, -1, -1, 0, 1], [1, 1, 0, 0, -1, 1, 1, -1, 0, 0, 1, 0]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, -1, 0, 0, 1, -1, 0, 0, 1, 0, 0], [0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1], [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1], [-1, 0, 0, 1, 0, 0, -1, 0, 0, 1, -1, 0], [-1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, -1, 0, 0, 0, 0, -1, -1, 0, 1], [1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, 0]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0, 1], [1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, -1], [-1, 0, 1, 1, 1, 0, 0, 1, 0, 1, -1, 0], [-1, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1, -1], [0, 0, 0, -1, 0, -1, 0, 0, -1, -1, 0, 0], [1, 1, 0, 0, -1, -1, 1, -1, 0, -1, 0, 0]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [1, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1], [1, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1], [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 1, 0, 0, -1, 1, 1, 1, -1, -1, -1], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1], [1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -1], [-1, 0, 0, 1, 1, 0, -1, 0, 0, 1, -1, 0], [-1, 1, 0, 1, -1, 0, 0, 0, 1, 0, -1, 0], [0, 1, 0, -1, -1, 0, 0, 0, -1, -1, 0, 1], [1, 1, 0, 0, -1, 0, 1, -1, 0, 0, 1, 0]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0], [0, 0, 0, -1, -1, 1, 0, 0, 0, 0, 1, 1], [1, -1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0], [-1, -1, 1, 1, 1, -1, 0, 1, 1, 0, -1, -1], [0, 1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1], [1, 0, 0, 0, -1, 0, 1, -1, 0, -1, 1, 0]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1, -1], [0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0], [0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 1, 1], [1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1], [-1, 0, 0, 1, 1, 0, 0, 0, 0, 1, -1, 0], [-1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1, -1], [0, 1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1], [1, 1, 0, 0, -1, 0, 1, -1, 0, -1, 1, 0]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1, 1], [1, 0, -1, 0, 1, 1, 0, 0, -1, 1, 0, 0], [-1, 0, -1, 1, 0, 1, -1, -1, 0, 1, 0, 0], [-1, 0, 1, 1, 0, 0, 0, 1, 1, 0, -1, 0], [0, 1, 1, -1, -1, 0, 1, 0, 0, -1, 0, 1], [1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -1, 0, 0, 1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [-1, -1, -1, 1, 1, 1, -1, 0, 0, 1, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [-1, -1, 0, 1, 1, 0, -1, 0, 0, 1, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, -1], [0, 0, 0, 0, -1, 0, 0, -1, 1, -1, 1, 0], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, -1, 0, 0, 1, -1, -1, -1, 1, 1, 1], [0, -1, 0, 0, 1, 0, -1, 1, 0, 1, 0, -1], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 0, -1, 0, 0, -1, 1, 0, 1, 0], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1, 1], [0, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, -1, -1, 0, 1, 0, 0, -1, 0, 0, 1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [-1, 0, -1, 1, 0, 1, -1, 0, 0, 1, 0, 0], [-1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, 0], [0, 0, 0, 0, -1, 0, 0, -1, 0, -1, 1, 0], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, -1, 0, 0, 1, -1, -1, 0, 1, 1, 0], [0, -1, 0, 0, 1, 0, -1, 1, 0, 1, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0], [0, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [-1, 0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0], [-1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0], [0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1], [0, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1, 1], [1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0], [-1, 0, -1, 1, 0, 0, -1, -1, 0, 1, 0, 0], [-1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1, 0], [0, 1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1], [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0], [0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 1, 0, 0, -1, 1, 1, 0, -1, -1, 0], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [1, 0, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0], [-1, 0, -1, 1, 0, 0, -1, -1, 0, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, 0, 0, 0, -1, 1], [0, 1, 0, -1, -1, 0, 0, 0, 0, -1, 0, 1], [1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [0, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [1, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0], [-1, 0, -1, 1, -1, 0, -1, -1, 0, 0, 0, 0], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 0, 1], [1, -1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, -1, 1, -1, 1, 0, 0, 1, 0, 0, 0, 0], [1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -1, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0, 0], [1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0, 0, 0, -1, 0], [0, 0, 0, -1, 0, -1, 0, 0, 0, -1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [0, -1, 0, -1, 1, 0, 0, 1, 0, 0, 0, 0], [1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0, 1], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1], [0, 0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, -1, 0, 0, 1, -1, 0, -1, 1, 0, 1], [0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2]]
[[0, -1, -1, 0, 1, 0, -1, 0, 0, 1, 0, -1], [-1, 0, 0, 1, 0, -1, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0], [0, 1, 0, 0, 0, 1, 1, 0, -1, 0, 0, 1], [1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0], [0, -1, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1], [-1, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1, -1], [0, 0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 1, -1, 0, 0, 1, 1, 0, -1, 0, 0], [1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1, 0], [0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1], [-1, 0, 0, 1, 0, -1, -1, 0, 0, 0, -1, 0]]
[[0, -1, -1, 0, 1, 0, -1, 0, 0, 1, 0, -1], [-1, 0, 0, 1, 0, 1, -1, 0, 1, 1, 0, 0], [-1, 0, 0, 0, 1, 0, -1, 1, -1, 1, -1, 1], [0, 1, 0, 0, 0, 1, 1, 0, -1, 0, 0, 1], [1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, -1], [0, 1, 0, 1, -1, 0, 1, -1, 1, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [-1, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1, -1], [0, 0, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0], [0, 0, 1, -1, 0, -1, 1, 1, 0, -1, 0, 0], [1, 0, -1, 0, 0, 0, 0, -1, -1, 0, 1, 0], [0, -1, -1, 0, 1, 0, -1, 0, 0, 1, 0, -1], [-1, 0, -1, 1, 0, 0, -1, 0, 0, 0, -1, 0]]
[[0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1], [-1, 0, 0, 1, 0, 0, -1, 0, 1, 1, 0, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 1], [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[0, -1, 0, 0, 1, 0, -1, 1, 0, 1, 0, -1], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 1, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [-1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1, -1], [1, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -1], [0, 0, 1, -1, 0, -1, 1, 1, 0, -1, -1, 0], [1, 0, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [0, 0, -1, -1, 0, 0, -1, 0, -1, 0, 0, 0], [-1, 0, -1, 1, 0, 0, -1, -1, 0, 0, 0, 0]]
[[0, -1, 0, 0, 1, 0, -1, 1, 0, 1, 0, -1], [-1, 0, 0, 1, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 1, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[0, -1, 1, 0, 1, 0, 0, 1, 1, 1, 0, -1], [-1, 0, 0, 1, 0, -1, -1, 0, 1, 0, -1, -1], [1, 0, 0, 0, -1, 0, 1, -1, 1, -1, 1, -1], [0, 1, 0, 0, 0, -1, 1, 0, -1, -1, -1, 0], [1, 0, -1, 0, 0, 1, 0, -1, -1, 1, 1, 0], [0, -1, 0, -1, 1, 0, -1, 1, -1, 0, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0]]
[[0, -1, 1, 0, 1, 0, 0, 1, 1, 1, 0, -1], [-1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1], [1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0], [0, 1, 0, 0, 0, -1, 1, 0, -1, -1, -1, 0], [1, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -1], [0, 1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2]]
[[0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [-1, -1, 1, 1, 1, -1, 0, 1, 1, 0, -1, -1], [1, 0, 1, 0, -1, -1, 1, 0, 1, -1, 0, -1], [0, 1, 1, -1, 0, -1, 1, 1, 0, -1, -1, 0], [1, 1, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [0, -1, -1, -1, 1, 0, -1, 0, -1, 0, 0, 0], [-1, 0, -1, 1, -1, 0, -1, -1, 0, 0, 0, 0]]
[[0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0]]
[[0, 0, 0, 0, -1, -1, 0, -1, 0, -1, 0, 0], [0, 0, 0, -1, 0, -1, 0, 1, 0, -1, -1, 0], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 1, 0], [0, -1, -1, 0, 1, 1, -1, 0, 0, 1, 1, 0], [-1, 0, -1, 1, 0, 1, -1, -1, 0, 1, 0, 0], [-1, -1, 0, 1, 1, 0, -1, 1, 0, 1, -1, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0]]
[[0, 0, 0, 0, -1, -1, 0, -1, 0, -1, 0, 0], [0, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1, 1], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, -1, 1], [0, -1, -1, 0, 1, 1, -1, 0, 0, 1, 1, 0], [-1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1, 0], [-1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, -1, -1, 0, 1, 1, -1, 0, 0, 1, 0, 0], [-1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0]]
[[0, -1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0], [-1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0], [0, 1, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0], [0, 1, 1, 0, 0, -1, 1, 0, 0, -1, -1, 0], [1, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -1], [1, 0, 0, -1, -1, 0, 1, -1, 0, -1, 1, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 0, -1, -1, 0, 1, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0]]
[[0, -1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0], [-1, 0, -1, 1, 0, 0, -1, 0, 0, 0, -1, 0], [0, -1, 0, 1, 0, 0, 0, -1, 1, 0, 1, -1], [0, 1, 1, 0, 0, -1, 1, 0, 0, -1, -1, 0], [1, 0, 0, 0, 0, 1, 0, -1, 0, 1, 1, 0], [1, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0]]
[[0, -1, 0, 0, 1, 1, -1, 1, 0, 1, 0, 0], [-1, 0, -1, 1, 0, 0, -1, 0, 0, 1, -1, 0], [0, -1, 0, 1, 0, 0, -1, -1, 1, 1, 1, -1], [0, 1, 1, 0, 0, -1, 1, 0, 0, 0, -1, 0], [1, 0, 0, 0, 0, 1, 1, -1, 0, 0, 1, 0], [1, 0, 0, -1, 1, 0, 1, 1, -1, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0]]
[[0, -1, 0, 0, 1, 1, -1, 1, 0, 1, 0, 0], [-1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0], [0, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 0], [0, 1, 1, 0, 0, -1, 1, 0, 0, 0, -1, 0], [1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1], [1, 0, 0, -1, -1, 0, 0, -1, 0, -1, 1, 0], [-1, 0, 1, 1, 0, 0, 0, 1, 1, 0, -1, 0], [1, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -1], [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0], [1, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, -1], [0, 0, -1, -1, 0, 1, -1, 0, -1, 0, 0, 1], [0, 0, 0, 0, -1, 0, 0, -1, 0, -1, 1, 0]]
[[0, 0, 0, 0, -1, -1, 0, 0, 0, -1, 0, 0], [0, 0, 0, -1, 0, -1, 0, 0, 0, -1, 0, 0], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 0, 0], [0, -1, -1, 0, 1, 1, -1, 0, 0, 1, 0, 0], [-1, 0, -1, 1, 0, 1, -1, 0, 0, 1, 0, 0], [-1, -1, 0, 1, 1, 0, -1, 0, 0, 1, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0]]
[[0, 0, 0, 0, -1, -1, 0, 0, 0, -1, 0, 0], [0, 0, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1], [0, -1, -1, 0, 1, 1, -1, 0, 0, 1, 0, 0], [-1, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1, 0], [-1, 1, 0, 1, -1, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1], [0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1], [0, -1, -1, 0, 1, 1, -1, 0, 0, 1, 1, 0], [-1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, -1, -1, 0, 0, 1, -1, 0, -1], [0, 1, 1, 0, 0, 0, 1, 1, 0, 0, -1, 0]]
[[0, -1, -1, 0, 1, 1, -1, 0, 0, 1, 0, 0], [-1, 0, -1, 1, 0, 1, -1, 0, 0, 1, 0, 0], [-1, -1, 0, 1, 1, 0, -1, 0, 0, 1, 0, 0], [0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]]
[[0, -1, -1, 0, 1, 1, -1, 0, 0, 1, 0, 0], [-1, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1, 0], [-1, 1, 0, 1, -1, 0, 0, 0, 1, 0, -1, 0], [0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1, -1], [1, -1, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1], [-1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, 0, -1, -1, 0, 0, 1, -1, 0, -1], [0, 1, 1, 0, 0, 0, 1, 1, 0, 0, -1, 0], [1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1], [0, -1, -1, 0, 1, 1, -1, 0, -1, 1, 0, 0], [0, 0, 0, 0, -1, -1, 0, -1, 0, -1, 0, 0]]
[[0, 0, -1, 0, 1, 1, 0, 0, -1, 1, 0, 0], [0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, -1], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 1, -1, 1], [0, 1, 1, 0, -1, 0, 1, 0, 0, -1, 0, 1], [1, 0, 0, -1, 0, -1, 1, 0, -1, -1, 0, 0], [1, 0, 0, 0, -1, 0, 1, -1, 1, -1, 1, -1], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[0, 0, -1, 0, 1, 1, 0, 0, -1, 1, 0, 0], [0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0, 0], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1], [0, 1, 1, 0, -1, 0, 1, 0, 0, -1, 0, 1], [1, 0, 0, -1, 0, 1, 0, 0, 0, 0, 1, 0], [1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0], [0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0, -1], [0, -1, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 0, -1, 0, 1, 0, -1, -1, 0], [1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1, 1], [0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0], [0, 0, -1, 1, 0, 0, -1, -1, 0, 1, 0, 0]]
[[0, 0, -1, 0, 1, 1, -1, 0, -1, 1, 0, 0], [0, 0, -1, 1, 0, 0, -1, -1, 0, 1, 0, 0], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1], [0, 1, 1, 0, -1, 0, 1, 0, 0, 0, 0, 1], [1, 0, 0, -1, 0, 1, 1, 0, 0, 0, 1, 0], [1, 0, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0], [0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0, 0]]
[[0, 0, -1, 0, 1, 1, -1, 0, -1, 1, 0, 0], [0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, -1], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1], [0, 1, 1, 0, -1, 0, 1, 0, 0, 0, 0, 1], [1, 0, 0, -1, 0, -1, 0, 0, -1, -1, 0, 0], [1, 0, 0, 0, -1, 0, 0, -1, 1, 0, 1, -1], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [1, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0], [0, 0, -1, 0, 0, 1, -1, 0, 0, 1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[0, -1, -1, 0, 1, 1, -1, 0, -1, 1, 0, 0], [-1, 0, -1, 1, 0, 1, -1, 0, 0, 1, 0, 1], [-1, -1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1], [0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1], [1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, -1], [1, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -1, 0, 0, 0, 0]]
[[0, -1, -1, 0, 1, 1, -1, 0, -1, 1, 0, 0], [-1, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1, -1], [-1, 1, 0, 1, -1, 0, 0, 0, 0, 0, -1, 1], [0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1], [1, 0, -1, 0, 0, 0, 0, -1, -1, 0, 1, 0], [1, -1, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, -1, -1, 0, 0, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [0, -1, -1, 0, 1, 1, -1, 0, 0, 1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0], [0, 0, -1, 0, 0, 1, -1, 0, 0, 1, 0, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [-1, 0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0]]
[[0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1], [0, 0, -1, 0, 0, 1, -1, 0, 0, 1, 0, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [-1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1], [0, 1, 1, 0, -1, 0, 1, 0, 0, 0, 0, 1], [0, -1, -1, 0, 0, 1, -1, 0, 0, 1, 1, 0], [-1, 1, 0, 1, -1, 0, 0, 0, 1, 0, -1, 0], [0, -1, 0, 0, 0, -1, 0, 0, 1, -1, 0, -1], [0, 0, 1, 0, 1, 0, 1, 1, 0, 0, -1, 0]]
[[0, 0, -1, 0, 0, 1, -1, 0, 0, 1, 0, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [-1, 0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0], [0, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0]]
[[0, 0, -1, 0, 0, 1, -1, 0, 0, 1, 0, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [-1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0], [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1], [-1, 1, 0, 1, -1, 0, 0, 0, 1, 0, -1, 0], [0, -1, 0, 0, 0, -1, 0, 0, 1, -1, 0, -1], [0, 0, 1, 0, 1, 0, 1, 1, 0, 0, -1, 0], [1, -1, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1], [0, 0, -1, 0, 1, 1, -1, 0, -1, 1, 0, 0], [0, 1, 0, 0, -1, -1, 0, -1, 0, -1, 0, 0]]
[[0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, -1, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [-1, 0, 0, 1, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 0, 0, 1, -1, 0, 1, -1, 0, -1, 0], [0, 1, 1, 0, -1, 0, 1, 0, 0, -1, 0, 1], [0, -1, -1, 0, 0, 1, -1, 0, 0, 0, 1, 0], [0, 1, -1, 0, -1, 1, 0, -1, 0, 0, 0, 1], [0, -1, 0, 0, 0, -1, -1, 0, 1, 0, 0, -1], [0, 0, 1, 0, 1, 0, 0, 1, 0, 1, -1, 0]]
[[0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, -1, 1, 0, 1, 0], [0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1], [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0], [0, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, -1], [0, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 1], [0, 0, 0, 0, -1, 0, 0, -1, 0, -1, 1, 0]]
[[0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [-1, 0, 0, 1, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 1, -1, 0, -1, 1, 0, -1, 0, 0, 0, 1], [0, -1, 0, 0, 0, -1, -1, 0, 1, 0, 0, -1], [0, 0, 1, 0, 1, 0, 0, 1, 0, 1, -1, 0], [0, -1, 1, 0, 0, 0, 0, 0, 1, 0, 1, -1], [0, 0, -1, 0, 1, 1, 0, 0, -1, 1, 0, 0], [0, 1, 0, 0, -1, -1, 1, -1, 0, -1, 0, 0]]
[[0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, -1], [0, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 1], [0, 0, 0, 0, -1, 0, 0, -1, 0, -1, 1, 0], [0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1], [0, 0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0], [0, -1, 0, 0, 1, 0, -1, 1, 0, 1, 0, 0]]
[[0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, -1, -1, 1, 0, 0, 0, 0, 1, 1], [-1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1], [1, -1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0], [-1, -1, 1, 1, 1, -1, 0, 1, 1, 0, -1, -1], [1, 0, 1, 0, -1, -1, 1, 0, 1, -1, 0, -1], [0, 1, 1, -1, 0, -1, 1, 1, 0, -1, -1, 0]]
[[0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, -2, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[0, 0, -1, 0, -1, 0, 0, -1, 0, -1, 1, 0], [0, 0, -1, -1, 0, 1, 0, 0, -1, 0, 0, 1], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 1, 0, 0], [0, -1, 0, 0, 1, 1, -1, 1, 0, 1, 0, 0], [-1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0], [0, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 0], [0, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1, 1], [-1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0], [0, -1, 0, 0, 1, 0, -1, 1, 0, 1, 0, 0], [-1, 0, 1, 1, 0, 0, 0, 1, 1, 0, -1, 0], [1, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -1], [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0]]
[[0, 0, -1, 0, -1, 0, 0, -1, 0, -1, 1, 0], [0, 0, 1, -1, 0, -1, 0, 1, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 0, 0, 0, 0, -1, -1, 1], [0, -1, 0, 0, 1, 1, -1, 1, 0, 1, 0, 0], [-1, 0, -1, 1, 0, 0, -1, 0, 0, 1, -1, 0], [0, -1, 0, 1, 0, 0, -1, -1, 1, 1, 1, -1], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0]]
[[0, 0, 0, 0, -1, 0, 0, -1, 0, -1, 1, 0], [0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, -1, 0, 0, 1, 0, -1, 1, 0, 1, 0, 0], [-1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1, 1], [-1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0], [0, -1, 0, 0, 1, 1, -1, 1, 0, 1, 0, 0], [-1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1, 0], [1, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, -1], [0, 1, 1, 0, 0, -1, 1, 0, 0, 0, -1, 0]]
[[0, 0, 0, 0, -1, 0, 0, -1, 0, -1, 1, 0], [0, 0, 0, -1, 0, 0, 0, 1, 0, -1, 0, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, -1, 0, 0, 1, 0, -1, 1, 0, 1, 0, 0], [-1, 0, 0, 1, 0, 0, -1, 0, 0, 1, -1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0]]
[[0, 0, 0, 0, -1, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, -1, 0, 0, 1, 0, -1, 1, 0, 1, 0, -1], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 1, 1], [-1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1], [1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0], [-1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1, -1], [1, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -1], [0, 0, 1, -1, 0, -1, 1, 1, 0, -1, -1, 0]]
[[0, 0, 0, 0, -1, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, -1, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, -1, 0, 0, 1, 0, -1, 1, 0, 1, 0, -1], [-1, 0, 0, 1, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[0, 0, -1, 0, 1, 0, -1, 0, -1, 1, -1, 0], [0, 0, -1, 1, 0, 1, -1, -1, 0, 1, 1, 0], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 1, 0, 0], [0, 1, 0, 0, -1, 1, 1, -1, 0, 0, 1, 1], [1, 0, 1, -1, 0, 0, 1, 1, 0, 0, 0, 0], [0, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0]]
[[0, 0, -1, 0, 1, 0, -1, 0, -1, 1, -1, 0], [0, 0, 1, 1, 0, -1, 1, 0, 1, 0, -1, -1], [-1, 1, 0, 0, -1, 0, 0, 0, 0, -1, -1, 1], [0, 1, 0, 0, -1, 1, 1, -1, 0, 0, 1, 1], [1, 0, -1, -1, 0, 0, 0, -1, -1, -1, 1, 0], [0, -1, 0, 1, 0, 0, -1, -1, 1, 1, 1, -1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [-1, 1, -1, 1, -1, 1, 0, -1, 0, 0, 0, 1], [0, 0, -1, -1, 0, 1, -1, 0, -1, 0, 0, 1], [1, 0, -1, 0, 0, 1, 0, -1, 0, 1, 1, 0], [1, -1, 1, 0, 0, 0, 0, 0, 1, 0, 1, -1], [-1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0], [0, 0, 1, -1, 0, 0, 1, 1, 0, -1, 0, 0]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 0, 1], [1, -1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0], [1, 0, 0, 0, -1, 0, 0, -1, 1, 0, 1, -1], [-1, -1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1], [0, 1, 1, -1, 0, -1, 1, 1, 0, -1, -1, 0]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 1, 0, 0, -1, 1, 1, 0, -1, -1, 0], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 0, 0, 0, -1, -1, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [-1, 1, 0, 1, -1, 0, 0, 0, 0, 0, -1, 1], [0, 1, 0, -1, -1, 0, 0, 0, 0, -1, 0, 1], [1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0], [1, -1, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1], [0, 0, 1, -1, 0, -1, 1, 1, 0, -1, -1, 0]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [-1, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1, -1], [0, 0, 0, -1, 0, -1, 0, 0, -1, -1, 0, 0], [1, 1, 0, 0, -1, -1, 1, -1, 0, -1, 0, 0], [1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1, 0], [-1, 0, -1, 1, 0, 1, -1, 0, 0, 1, 0, 1], [0, -1, -1, -1, 0, 1, -1, 0, 0, 0, 1, 0]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0, -1], [0, 1, 0, 0, -1, 0, 1, -1, 0, -1, 0, 0], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0], [-1, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1, -1], [0, 0, -1, -1, 0, 0, 0, 0, -1, -1, 0, 0], [1, 1, 0, 0, -1, 0, 1, -1, 0, -1, 0, 0], [1, 0, -1, 0, 0, 0, 0, -1, -1, 0, 1, 0], [-1, 0, 0, 1, 0, 1, -1, 0, 0, 1, 0, 1], [0, -1, 0, -1, 0, 0, -1, 0, 0, 0, 1, 0]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1, -1], [0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1, -1], [0, 1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1], [1, 1, 0, 0, -1, 0, 1, -1, 0, -1, 1, 0], [1, 0, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 0, 0, 0], [0, -1, 0, -1, 0, 0, -1, 1, 0, 0, 0, 0]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, -1, 1, 1, 1, -1, 0, 1, 1, 0, -1, -1], [0, 1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1], [1, 0, 0, 0, -1, 0, 1, -1, 0, -1, 1, 0], [1, 1, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [-1, 0, 0, 1, -1, 0, -1, 0, 1, 0, 0, 0], [0, -1, 0, -1, 1, 0, -1, 1, 0, 0, 0, 0]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, 0], [0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 1], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1], [-1, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, 1], [0, 0, -1, -1, 0, 0, -1, 0, -1, 0, 0, 1], [1, 0, 0, 0, 0, 1, 0, -1, 0, 1, 1, 0], [1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1], [-1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0], [0, 0, 1, -1, 0, -1, 1, 1, 0, -1, 0, 0]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, -1, 0, 0, 1, -1, 0, -1, 1, 0, 1], [0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0], [0, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 1], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, -1, 0, 0, 1, -1, -1, -1, 1, 1, 1], [0, -1, 0, 0, 1, 0, -1, 1, 0, 1, 0, -1], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 1, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -1, 0, 0, 1], [1, 0, -1, 0, -1, 1, 0, -1, 0, 0, 1, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 1, 0, 0, 0, 0]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1], [1, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0], [0, -1, 0, -1, 1, 0, 0, 1, 0, 0, 0, 0]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, -1, 0, 0, 1, -1, 0, 0, 1, 0, 0], [0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, 0], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1], [1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, -1, 0, 0, 1, -1, -1, 0, 1, 1, 0], [0, -1, 0, 0, 1, 0, -1, 1, 0, 1, 0, 0], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 0, -1, -1, 0, 1, 0, 0, -1, 0, 0, 1], [1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [-1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0, 0]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [-1, 0, 1, 1, 0, 0, 0, 1, 1, 0, -1, 0], [0, 1, 1, -1, -1, 0, 1, 0, 0, -1, 0, 1], [1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0], [1, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, -1], [-1, -1, 0, 1, 0, -1, -1, 0, 1, 0, 0, -1], [0, 0, 0, -1, 0, -1, 0, 1, 0, -1, -1, 0]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0], [0, 0, 0, -1, 0, 0, 0, 0, -1, -1, 0, 1], [1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, 0], [1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1], [-1, 0, 0, 1, 0, 0, -1, 0, 1, 1, 0, 0], [0, 0, 0, -1, 0, 0, 0, 1, 0, -1, 0, 0]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [1, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0], [-1, -1, 0, 1, 1, 0, -1, 0, 0, 1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0, 1], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [-1, 0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 1, 0, 0, -1, 1, 1, 1, -1, -1, -1], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 1, -1, 0, 0, 0, 1, 0, -1, 0], [0, 1, 0, -1, -1, 0, 0, 0, -1, -1, 0, 1], [1, 1, 0, 0, -1, 0, 1, -1, 0, 0, 1, 0], [1, -1, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 1, 0, 0], [0, -1, 0, -1, 0, 0, 0, 1, 0, -1, 0, 0]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [-1, 1, 1, 1, -1, -1, 0, 0, 1, 0, -1, 0], [0, 1, -1, -1, -1, 0, 0, 0, -1, -1, 0, 1], [1, 1, 0, 0, -1, 1, 1, -1, 0, 0, 1, 0], [1, -1, -1, 0, 0, 0, 0, -1, 0, 0, 1, -1], [-1, -1, 0, 1, 0, 1, -1, 0, 1, 1, 0, 0], [0, -1, 1, -1, 0, -1, 0, 1, 0, -1, 0, 0]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [-1, 0, 0, 1, 0, -1, 0, 0, 0, 0, -1, 0], [0, 0, 0, -1, 0, -1, 0, 0, 0, -1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0], [-1, 0, -1, 1, 0, 1, -1, 0, 0, 1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -1, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [1, 0, -1, 0, -1, 1, 0, -1, 0, 0, 1, 0], [-1, -1, -1, 1, 1, 1, -1, 0, 0, 1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 0, 1, -1, 0, -1, 0, 1], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [-1, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1, 0], [0, 0, -1, -1, 0, 0, 0, 0, -1, -1, 0, 1], [1, 0, 0, 0, 0, 1, 1, -1, 0, 0, 1, 0], [1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1, -1], [-1, 0, 0, 1, 0, 1, -1, 0, 1, 1, 0, 0], [0, 0, 1, -1, 0, -1, 0, 1, 0, -1, 0, 0]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0], [0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1], [-1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1, 0], [0, 1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1], [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0], [1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, -1], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1], [0, 0, 1, -1, 0, -1, 0, 1, 0, -1, -1, 0]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [-1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [0, -1, -1, -1, 1, 0, -1, 0, -1, 0, 0, 0], [1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0], [1, -1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1], [-1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 1, 0]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -1], [0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -1, 0, 0, 0, -1, 0, -1, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [-1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, -1, 0, 0, -1, 0, -1, 0, 0, 0], [1, 1, 0, 0, -1, 0, 1, -1, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1], [0, -1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 0]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 0, 0]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [-1, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -1, 0, 0]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [-1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, -1, 0, -1, 0, 0, 0, -1, 0, 0]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0], [0, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [-1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0]]
[[-2, 0, 0, 2, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1, 1], [0, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, -1], [2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[0, 0, -1, 0, -1, 0, -1, -1, 0, 0, 1, 0], [0, 0, 1, -1, 0, -1, 1, 1, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 0, 0, 0, 0, 0, -1, 1], [0, -1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0], [-1, 0, -1, 1, 0, 0, -1, 0, 0, 0, -1, 0], [0, -1, 0, 1, 0, 0, 0, -1, 1, 0, 1, -1], [-1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, 0]]
[[0, 0, -1, 0, -1, 0, -1, -1, 0, 0, 1, 0], [0, 0, -1, -1, 0, 1, -1, 0, -1, 0, 0, 1], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0], [-1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0], [0, 1, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [-1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0], [0, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0]]
[[0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0], [0, 0, 0, -1, 0, 0, 0, 0, -1, -1, 0, 1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, -1, 0, 1, 1, 0, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, 0, -1, 1, 0, -1, 0, 0, 1, 1], [-1, 0, 0, 1, 0, 1, -1, 0, 1, 1, 0, 0], [0, -1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0], [0, -1, 1, 0, 1, -1, 0, 1, 1, 0, 0, -1], [1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, -1], [0, 1, 1, 0, 0, -1, 1, 0, 0, -1, -1, 0]]
[[0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0], [0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0], [0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0, 1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, 0, -1, 0, 0, 1, -1, 0, 0, 1, 0, 0]]
[[0, 0, 0, 0, -1, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, -1], [-1, 0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, 0, -1, 1, 0, -1, 1, 0, 1, 0], [-1, 0, 0, 1, 0, 1, -1, 0, 0, 1, 0, 1], [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0], [0, -1, 1, 0, 1, -1, 0, 1, 0, 0, 0, -1], [1, 0, 1, 0, 0, -1, 1, 0, 1, 0, 0, -1], [0, 0, 1, -1, 0, -1, 0, 1, 0, -1, -1, 0]]
[[0, 0, 0, 0, -1, 0, 0, -1, 1, 0, 1, 0], [0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, -1], [-1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[0, 0, -1, 0, 1, 0, 0, 0, -1, 0, -1, 0], [0, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1, -1], [-1, 1, 0, 0, -1, 0, 0, 0, 0, 0, -1, 1], [0, 1, 0, 0, -1, 1, 0, -1, 0, 0, 1, 1], [1, 0, -1, -1, 0, 0, 0, -1, -1, 0, 1, 0], [0, -1, 0, 1, 0, 0, 0, -1, 1, 0, 1, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [-1, -1, -1, 1, 1, 1, -1, 0, 0, 1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[0, 0, -1, 0, 1, 0, 0, 0, -1, 0, -1, 0], [0, 0, -1, 1, 0, 1, 0, -1, 0, 1, 1, 0], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 0, 0, 0], [0, 1, 0, 0, -1, 1, 0, -1, 0, 0, 1, 1], [1, 0, 1, -1, 0, 0, 1, 1, 0, -1, 0, 0], [0, 1, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0], [0, 0, -1, 0, 1, 0, 0, 0, -1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0]]
[[0, -1, -1, 0, 0, 0, -1, -1, 0, 0, 1, 0], [-1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1], [-1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1], [0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0], [0, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1, -1], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, 1, 1, 0, -1, -1, 1, 0, 0, -1, 0, 0]]
[[0, -1, -1, 0, 0, 0, -1, -1, 0, 0, 1, 0], [-1, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0], [-1, -1, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0], [0, 0, 0, 1, 0, 1, 0, -1, 0, 1, 1, 0], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, -1, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0]]
[[0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 1, 0, 0, -1, 1, 0, -1, 0, 0, 1, 1], [-1, -1, 0, 1, 0, 1, -1, 0, 1, 1, 0, 0], [0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0], [0, -1, 1, 0, 0, -1, 0, 1, 1, 0, 0, -1], [1, 0, 1, 0, 1, -1, 1, 0, 0, 0, 0, -1], [0, 1, 1, 0, -1, -1, 1, 0, 0, -1, -1, 0]]
[[0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 0, -1, -1, 0, 0, 0, -1, 0, 0], [0, 1, -1, 0, 0, 1, 0, 0, -1, 0, 0, 1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, -1, -1, 0, 1, 1, -1, 0, 0, 1, 0, 0]]
[[0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 1, 0, 1, -1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [-1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1], [0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, -1], [0, 0, 1, 0, 1, 0, 0, 1, 0, 1, -1, 0], [0, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1, -1], [1, 0, 0, -1, 0, -1, 0, 0, -1, -1, 0, 0], [0, 1, 0, 0, -1, -1, 1, -1, 0, -1, 0, 0]]
[[0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 1, 0, 1, -1, 0], [0, 0, 0, 1, 0, 0, 0, -1, 0, 1, 0, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]]
[[0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, -1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, -1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0], [0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, -1], [0, 0, 1, 0, 1, 0, 1, 1, 0, 0, -1, 0], [0, 0, 0, 0, 1, -1, 0, 1, 0, 0, -1, -1], [1, 0, 0, -1, 0, -1, 1, 0, -1, -1, 0, 0], [0, 1, 0, 0, -1, -1, 0, -1, 0, -1, 0, 0]]
[[0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0], [0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0]]
[[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 0, -1, 0, 1, 0, 0, 0, -1, 0, -1, 0], [0, 1, -1, -1, -1, 0, 0, 0, -1, -1, 0, 1], [0, -1, -1, 0, 0, 0, -1, -1, 0, 0, 1, 0], [0, 1, 0, 0, -1, 1, 0, -1, 0, 0, 1, 1], [-1, -1, 0, 1, 0, 1, -1, 0, 1, 1, 0, 0], [0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0]]
[[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 0, -1, -1, 0, 0, 0, -1, 0, 0]]
[[0, -1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0], [-1, 0, -1, 0, 0, 0, -1, 0, -1, 0, 0, 1], [1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 1, -1, 0, 1, 0, 0, -1, -1], [0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, -1, 1], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0], [1, 0, 1, -1, 0, -1, 1, 0, 0, -1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[0, -1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0], [-1, 0, 1, 0, 0, 0, 0, 1, 1, 0, -1, 0], [1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, 0, 1, -1, 0, 1, 0, 0, -1, -1], [0, 0, 0, 1, 0, -1, 0, -1, 0, 0, 0, -1], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 1, 0], [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 0, 0]]
[[0, -1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0], [-1, 0, 1, 1, 0, 0, 0, 1, 1, 1, -1, 0], [0, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, 0], [0, 1, 1, 0, 0, -1, 1, 1, 0, -1, -1, 0], [1, 0, 0, 0, 0, -1, 1, -1, 0, -1, 0, -1], [1, 0, 0, -1, -1, 0, 1, 0, 0, -1, 1, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0]]
[[0, -1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0], [-1, 0, -1, 1, 0, 0, -1, -1, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1], [0, 1, 1, 0, 0, -1, 1, 1, 0, -1, -1, 0], [1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0], [1, 0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, -1, 1, 0, 1, -1], [0, -1, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1], [0, 0, 1, 0, 0, -1, 1, 1, 0, -1, -1, 0], [1, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0], [1, 0, 0, -1, 1, 0, 1, 0, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, -1, -1, 0, 0, 0, 0]]
[[0, -1, 0, 0, 1, 1, -1, 0, 0, 1, 1, 0], [-1, 0, -1, 1, 0, 0, -1, -1, 0, 1, 0, 0], [0, -1, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1], [0, 1, 1, 0, 0, -1, 1, 1, 0, 0, -1, 0], [1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0], [1, 0, 0, -1, 1, 0, 1, 0, -1, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [1, 0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0]]
[[0, -1, 0, 0, 1, 1, -1, 0, 0, 1, 1, 0], [-1, 0, 1, 1, 0, 0, 0, 1, 1, 0, -1, 0], [0, 1, 0, 1, 0, 0, 1, -1, 0, 0, 0, 0], [0, 1, 1, 0, 0, -1, 1, 1, 0, 0, -1, 0], [1, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, -1], [1, 0, 0, -1, -1, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0]]
[[0, -1, -1, 0, 1, 1, -1, 0, 0, 1, 1, 0], [-1, 0, -1, 1, 0, 1, -1, -1, 0, 1, 0, 0], [-1, -1, 0, 1, 1, 0, -1, 1, 0, 1, -1, 0], [0, 1, 1, 0, 0, 0, 1, 1, 0, 0, -1, 0], [1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0], [1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0]]
[[0, -1, -1, 0, 1, 1, -1, 0, 0, 1, 1, 0], [-1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1, 0], [-1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [0, 1, 1, 0, 0, 0, 1, 1, 0, 0, -1, 0], [1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, -1], [1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 0, -1, -1, 0, 0, 0, -1, 0, 0]]
[[0, -1, -1, 0, 1, 1, -1, 0, -1, 1, 1, 0], [-1, 0, -1, 1, 0, 1, -1, -1, 0, 1, 0, 1], [-1, -1, 0, 1, 1, 0, -1, 1, 1, 1, -1, -1], [0, 1, 1, 0, 0, 0, 1, 1, 0, 0, -1, 1], [1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, -1], [1, 1, 0, 0, 0, 0, 1, -1, -1, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0]]
[[0, -1, -1, 0, 1, 1, -1, 0, -1, 1, 1, 0], [-1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1, -1], [-1, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, 1], [0, 1, 1, 0, 0, 0, 1, 1, 0, 0, -1, 1], [1, 0, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[0, -1, 0, 0, 0, 1, -1, 0, 1, 1, 1, 0], [-1, 0, -1, 0, 0, 1, -1, 0, -1, 1, 0, 1], [0, -1, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1], [0, 0, 1, 0, 1, -1, 1, 1, 0, 0, -1, -1], [0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0], [1, 1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[0, -1, 0, 0, 0, 1, -1, 0, 1, 1, 1, 0], [-1, 0, 1, 0, 0, -1, 0, 1, 1, -1, -1, 0], [0, 1, 0, 1, -1, 0, 1, -1, 1, 0, 0, 0], [0, 0, 1, 0, 1, -1, 1, 1, 0, 0, -1, -1], [0, 0, -1, 1, 0, 0, -1, -1, 0, 1, 0, -1], [1, -1, 0, -1, 0, 0, 0, 0, 0, -1, 1, -1], [-1, 0, 1, 1, -1, 0, 0, 0, 2, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0]]
[[0, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, -1, 0, 0, 0, 1, 0, -1, 0, 0], [0, 0, -1, 0, 0, 1, -1, -1, 0, 1, 1, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [-1, 0, 0, 1, 0, 0, -1, 0, 0, 1, -1, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0]]
[[0, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1], [0, 0, -1, 0, 0, 1, -1, -1, 0, 1, 1, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [-1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, -1, 1], [0, 1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1], [0, -1, -1, 0, 0, 1, -1, -1, 0, 1, 1, 0], [-1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 0, 0, 0], [0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0]]
[[0, -1, 0, 0, 0, 1, -1, 0, 0, 1, 1, 0], [-1, 0, -1, 0, 0, 1, -1, 0, 0, 1, 0, 1], [0, -1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1], [0, 0, 1, 0, 1, -1, 1, 1, 0, 0, -1, 0], [0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, -1], [1, 1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0], [0, 1, -1, 0, -1, 0, 0, -1, 0, 0, 0, 0]]
[[0, -1, 0, 0, 0, 1, -1, 0, 0, 1, 1, 0], [-1, 0, 1, 0, 0, -1, 0, 1, 0, -1, -1, 0], [0, 1, 0, 1, -1, 0, 1, -1, 0, 0, 0, 0], [0, 0, 1, 0, 1, -1, 1, 1, 0, 0, -1, 0], [0, 0, -1, 1, 0, 0, -1, -1, 0, 1, 0, 0], [1, -1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 0], [-1, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0]]
[[0, -1, -1, 0, 0, 1, -1, 0, 0, 1, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 0, 0, 1, 0, 1], [-1, 0, 0, 1, 1, 0, -1, 1, 0, 1, -1, 0], [0, 0, 1, 0, 1, 0, 1, 1, 0, 0, -1, 0], [0, 0, 1, 1, 0, -1, 1, 0, 1, 0, 0, -1], [1, 1, 0, 0, -1, 0, 1, -1, 0, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 0, 1, 1, 0, -1, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [1, 0, -1, -1, 0, 0, 0, 0, -1, 0, 0, 0], [0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0]]
[[0, -1, -1, 0, 0, 1, -1, 0, 0, 1, 1, 0], [-1, 0, 0, 0, 0, -1, 0, 1, 0, -1, -1, 0], [-1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [0, 0, 1, 0, 1, 0, 1, 1, 0, 0, -1, 0], [0, 0, -1, 1, 0, 1, -1, -1, 0, 1, 0, 0], [1, -1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1], [-1, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0]]
[[0, 0, -1, 0, 0, 1, -1, -1, 0, 1, 1, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [-1, 0, 0, 1, 0, 0, -1, 0, 0, 1, -1, 0], [0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0]]
[[0, 0, -1, 0, 0, 1, -1, -1, 0, 1, 1, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [-1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 0, 0, 0], [0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0], [1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1], [1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1], [0, 1, 0, 0, -1, -1, 0, 0, 0, -1, -1, 0]]
[[0, -1, -1, 0, 0, 1, -1, -1, 0, 1, 1, 0], [-1, 0, 0, 0, 0, 1, -1, 1, 0, 1, 0, 1], [-1, 0, 0, 1, 1, 0, -1, 0, 0, 1, -1, 0], [0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0], [0, 0, 1, 1, 0, -1, 1, 0, 1, 0, -1, -1], [1, 1, 0, 0, -1, 0, 1, -1, 0, 0, 1, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0]]
[[0, -1, -1, 0, 0, 1, -1, -1, 0, 1, 1, 0], [-1, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, 0], [-1, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0], [0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0], [0, 0, -1, 1, 0, 1, -1, -1, 0, 1, 1, 0], [1, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [-1, 0, 0, 1, -1, 0, -1, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0], [1, -1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1], [1, -1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, 0]]
[[0, -1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0], [-1, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1, 0], [0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [0, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, -1], [0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0, -1], [1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, -1, -1, -1, 0, 0, 0, -1, 0, 0]]
[[0, -1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0], [-1, 0, -1, 0, 0, 1, -1, 0, -1, 0, 0, 1], [0, -1, 0, 1, 1, 0, 0, 0, 0, 1, 0, -1], [0, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, -1], [0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0], [1, 1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1], [0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [0, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, 0], [1, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0]]
[[0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, -1, 0, 0, 0, 0, -1, -1, 0, 1], [0, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [-1, 0, 0, 1, 0, 0, -1, 0, 1, 1, 0, 0], [0, 0, 0, 0, 1, -1, 0, 0, -1, 0, -1, 0], [0, 1, 0, -1, -1, 0, 0, 0, -1, -1, 0, 1], [0, -1, -1, 0, 0, 1, -1, -1, 0, 0, 1, 0], [0, 1, -1, 0, -1, 1, 0, -1, 0, 0, 1, 1], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 1, 0, 0], [0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0]]
[[0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0], [-1, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0], [0, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, 0], [0, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, 0], [0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0, 0], [1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0]]
[[0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0], [-1, 0, -1, 0, 0, 1, -1, 0, 0, 0, 0, 1], [0, -1, 0, 1, 1, 0, 0, 0, 1, 1, 0, -1], [0, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, 0], [0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, -1], [1, 1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 0], [0, -1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, -1], [0, 0, 1, 0, 1, -1, 1, 1, 0, 0, -1, 0], [0, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, -1], [1, 0, 0, -1, 0, 0, 1, 0, -1, -1, 0, 0], [0, 1, -1, 0, -1, 0, 0, -1, 0, -1, 0, 0]]
[[0, -1, -1, 0, 0, 1, -1, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1], [-1, 0, 0, 1, 1, 0, 0, 1, 0, 1, -1, 0], [0, 0, 1, 0, 1, 0, 0, 1, 0, 1, -1, 0], [0, 0, 1, 1, 0, -1, 0, 0, 1, 0, 0, -1], [1, 1, 0, 0, -1, 0, 1, -1, 0, -1, 0, 0], [-1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1], [0, 0, 1, 1, 0, -1, 1, 0, 1, 0, 0, -1], [0, 0, 0, 0, 1, 0, 0, 1, 0, 1, -1, 0], [0, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1, -1], [1, 0, -1, -1, 0, 0, 0, 0, -1, -1, 0, 0], [0, 1, 0, 0, -1, 0, 1, -1, 0, -1, 0, 0]]
[[0, -1, -1, 0, 0, 1, -1, 0, 0, 0, 1, 0], [-1, 0, 0, 0, 0, -1, -1, 1, 0, 0, -1, 0], [-1, 0, 0, 1, -1, 0, -1, -1, 1, 0, 0, 0], [0, 0, 1, 0, 1, 0, 0, 1, 0, 1, -1, 0], [0, 0, -1, 1, 0, 1, 0, -1, 0, 1, 0, 0], [1, -1, 0, 0, 1, 0, 0, 0, 0, 1, 1, -1], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0]]
[[0, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [-1, 0, 0, 1, 0, 0, -1, 0, 1, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1], [0, 1, -1, 0, -1, 1, 0, -1, 0, 0, 1, 1], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 1, 0, 0], [0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0], [0, -1, 1, 0, 0, 0, 0, 1, 1, 0, 0, -1], [1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -1], [0, 1, 0, 0, -1, -1, 1, 0, 0, -1, -1, 0]]
[[0, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, 0]]
[[0, -1, -1, 0, 0, 1, -1, -1, 0, 0, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1], [-1, 0, 0, 1, 1, 0, 0, 0, 0, 1, -1, 0], [0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0], [0, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1, -1], [1, 1, 0, 0, -1, 0, 1, -1, 0, -1, 1, 0], [-1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 1, 1, 0, -1, 0, 0, 1, 0, 0, -1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0]]
[[0, -1, -1, 0, 0, 1, -1, -1, 0, 0, 1, 0], [-1, 0, 0, 0, 0, -1, -1, 0, 0, 0, -1, 0], [-1, 0, 0, 1, -1, 0, -1, 0, 1, 0, 0, 0], [0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0], [0, 0, -1, 1, 0, 1, 0, -1, 0, 1, 1, 0], [1, -1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [-1, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [1, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0]]
[[0, 0, 0, 0, -1, 1, 0, 0, 1, 0, 1, 0], [0, 0, 0, -1, 0, -1, 0, 1, 0, -1, -1, 0], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [0, -1, 1, 0, 1, -1, 0, 1, 0, 0, -1, -1], [-1, 0, -1, 1, 0, 1, -1, -1, 0, 1, 0, 0], [1, -1, 0, -1, 1, 0, 0, 0, 0, 0, 1, -1], [0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [0, 0, 0, -1, 0, -1, 0, 0, 0, -1, 0, 0]]
[[0, 0, 0, 0, -1, 1, 0, 0, 1, 0, 1, 0], [0, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1, 1], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, -1], [0, -1, 1, 0, 1, -1, 0, 1, 0, 0, -1, -1], [-1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1, 0], [1, 1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [0, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0], [1, 1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[0, 0, 0, 0, -1, 1, 0, -1, 1, 0, 1, 0], [0, 0, 0, -1, 0, -1, 0, 0, 0, -1, 0, 0], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, 0], [0, -1, 1, 0, 1, -1, 0, 1, 0, 0, 0, -1], [-1, 0, -1, 1, 0, 1, -1, 0, 0, 1, 0, 0], [1, -1, 0, -1, 1, 0, 0, 1, 0, 0, 0, -1], [0, 0, 0, 0, -1, 0, 0, -1, 1, 0, 1, 0], [-1, 0, -1, 1, 0, 1, -1, 0, 0, 1, 0, 1], [1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0], [0, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, -1], [1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, -1], [0, 0, 0, -1, 0, -1, 0, 1, 0, -1, -1, 0]]
[[0, 0, 0, 0, -1, 1, 0, -1, 1, 0, 1, 0], [0, 0, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, -1, -1], [0, -1, 1, 0, 1, -1, 0, 1, 0, 0, 0, -1], [-1, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1, 0], [1, 1, 0, -1, -1, 0, 1, -1, -1, -1, 1, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[0, 0, -1, 0, -1, 1, 0, -1, 0, 0, 1, 0], [0, 0, -1, -1, 0, 0, 0, 0, -1, -1, 0, 1], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 1, 0, 0], [0, -1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 1, -1, 0, 1, 1, 0, 0], [1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -1], [0, 0, -1, 0, -1, 1, 0, -1, 0, 0, 1, 1], [-1, 0, 0, 1, 0, 0, -1, 0, 1, 1, 0, 0], [0, -1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0], [0, -1, 1, 0, 1, 0, 0, 1, 1, 0, 0, -1], [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1], [0, 1, 0, 0, 0, -1, 1, 0, 0, -1, -1, 0]]
[[0, 0, -1, 0, -1, 1, 0, -1, 0, 0, 1, 0], [0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0, 0], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0], [0, -1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0, 0, 0, -1, 0], [1, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0]]
[[0, 0, -1, 0, -1, 1, -1, -1, 0, 0, 1, 0], [0, 0, 1, -1, 0, 0, 1, 1, 0, -1, 0, 0], [-1, 1, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0], [0, -1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0], [-1, 0, 0, 1, 0, -1, -1, 0, 0, 0, -1, 0], [1, 0, 0, 0, -1, 0, 1, -1, 0, -1, 1, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 1, 0, 0, -1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0]]
[[0, 0, -1, 0, -1, 1, -1, -1, 0, 0, 1, 0], [0, 0, -1, -1, 0, 0, -1, 0, -1, 0, 0, 1], [-1, -1, 0, 1, 0, 0, -1, 0, 1, 0, 0, 0], [0, -1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0], [-1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0], [1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0], [0, -1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [0, 1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0]]
[[0, 0, -1, 0, -1, 0, 0, -1, 0, -1, 0, 0], [0, 0, 1, -1, 0, -1, 0, 1, 0, -1, -1, 0], [-1, 1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1], [0, -1, 0, 0, 1, 1, -1, 0, 0, 1, 1, 0], [-1, 0, -1, 1, 0, 0, -1, -1, 0, 1, 0, 0], [0, -1, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [-1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0]]
[[0, 0, -1, 0, -1, 0, 0, -1, 0, -1, 0, 0], [0, 0, -1, -1, 0, 1, 0, 0, -1, 0, 1, 1], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 1, -1, 0], [0, -1, 0, 0, 1, 1, -1, 0, 0, 1, 1, 0], [-1, 0, 1, 1, 0, 0, 0, 1, 1, 0, -1, 0], [0, 1, 0, 1, 0, 0, 1, -1, 0, 0, 0, 0], [0, 0, -1, -1, 0, 1, 0, 0, -1, 0, 0, 1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, 0], [-1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]]
[[0, -1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0], [-1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0], [1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1], [0, 1, 0, 0, 0, -1, 1, 0, 0, -1, -1, 0], [1, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, -1], [0, 1, 0, -1, -1, 0, 1, 0, -1, -1, 0, 1], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [0, 1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1], [0, 0, -1, 0, -1, 1, 0, -1, 0, 0, 1, 0]]
[[0, -1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0], [-1, 0, 0, 1, 0, -1, -1, 0, 0, 0, -1, 0], [1, 0, 0, 0, -1, 0, 1, -1, 0, -1, 1, 0], [0, 1, 0, 0, 0, -1, 1, 0, 0, -1, -1, 0], [1, 0, -1, 0, 0, 1, 0, -1, 0, 1, 1, 0], [0, -1, 0, -1, 1, 0, -1, 1, 0, 0, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 1, 0, 0, -1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0], [1, 0, -1, -1, 1, 0, 0, 0, -1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0]]
[[0, -1, 0, 0, 1, 0, -1, 1, 0, 1, 0, 0], [-1, 0, 0, 1, 0, 0, -1, 0, 0, 1, -1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0], [1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0]]
[[0, -1, 0, 0, 1, 0, -1, 1, 0, 1, 0, 0], [-1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [-1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1, 0], [1, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, -1], [0, 1, 1, 0, 0, -1, 1, 0, 0, 0, -1, 0], [1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, -1], [0, 0, -1, -1, 0, 0, -1, 0, -1, 0, 0, 1], [0, 0, -1, 0, -1, 0, 0, -1, 0, -1, 1, 0]]
[[0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, 0], [-1, 0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0, 1], [0, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0]]
[[0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, 0], [-1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1], [0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1], [0, -1, 0, 0, 1, 1, -1, 0, 0, 1, 1, 0], [-1, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1, 0], [0, 0, 1, 0, -1, -1, 0, 0, 1, -1, 0, -1], [0, 1, 1, 0, 0, -1, 1, 1, 0, 0, -1, 0]]
[[0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, 0], [-1, 0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0, 1], [0, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0]]
[[0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, 0], [-1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [-1, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1, 0], [0, 0, 1, 0, -1, -1, 0, 0, 1, -1, 0, -1], [0, 1, 1, 0, 0, -1, 1, 1, 0, 0, -1, 0], [1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1, -1], [0, -1, -1, 0, 1, 0, -1, 0, -1, 1, 0, 0], [0, 0, -1, 0, -1, 0, 0, -1, 0, -1, 0, 0]]
[[0, 0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, -1, 0, 0, 0, 0, -1, -1, 0, 1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1], [-1, 0, 0, 1, 0, 0, -1, 0, 1, 1, 0, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[0, 0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0], [0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, -1, 0, 1, 0, 1, 0, 0, 0, 1], [0, 1, 0, 0, 0, 1, 1, 0, -1, 0, 0, 1], [1, 0, 0, 0, 0, 1, 0, -1, 0, 1, 1, 0], [-1, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1, -1], [0, 0, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0], [0, 0, 1, -1, 0, -1, 1, 1, 0, -1, 0, 0]]
[[0, 0, -1, 0, 1, 0, -1, 0, -1, 1, 0, 0], [0, 0, -1, 1, 0, 1, -1, -1, 0, 1, 0, 0], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 1, -1, 0], [0, 1, 0, 0, -1, 1, 1, 0, 0, 0, 0, 1], [1, 0, 1, -1, 0, 0, 1, 0, 0, 0, 1, 0], [0, 1, 0, 1, 0, 0, 1, -1, 0, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, -1, 1, 0, 0, -1, 0, 0, 1, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, 0, -1, 0, 1, 0, 0, 0, -1, 0, 0, 0], [0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0]]
[[0, 0, -1, 0, 1, 0, -1, 0, -1, 1, 0, 0], [0, 0, 1, 1, 0, -1, 1, 0, 1, 0, 0, -1], [-1, 1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1], [0, 1, 0, 0, -1, 1, 1, 0, 0, 0, 0, 1], [1, 0, -1, -1, 0, 0, 0, 0, -1, -1, 0, 0], [0, -1, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1], [-1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [1, 0, -1, 0, -1, 1, 0, -1, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[0, -1, -1, 0, 1, 0, -1, 0, -1, 1, 0, 0], [-1, 0, 0, 1, 0, 1, -1, 0, 0, 1, 0, 1], [-1, 0, 0, 0, 1, 0, -1, 1, 0, 1, -1, 0], [0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1], [1, 0, 1, 0, 0, -1, 1, 0, 1, 0, 0, -1], [0, 1, 0, 1, -1, 0, 1, -1, 0, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0, -1], [-1, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, 0]]
[[0, -1, -1, 0, 1, 0, -1, 0, -1, 1, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1, -1], [-1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1], [0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1], [1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1, 0], [0, -1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1], [-1, 0, 0, 1, 0, -1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0], [0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, -1, -1, -1, 0, 0, 0, -2, 0, 0], [0, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1], [0, 1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 1, -1, 0, 0, 1, 0, 0, -1, 0, 0, 1], [0, 0, -1, 0, -1, 1, 0, -1, 0, 0, 1, 0]]
[[0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, -1, 1, 1, 0, 1, -1, 0, 0, 1], [0, 1, 0, 0, -1, 1, 1, 0, 0, 0, 0, 1], [0, -1, 0, 0, 0, 1, -1, 0, 0, 1, 1, 0], [-1, 1, 1, 1, -1, -1, 0, 0, 1, 0, -1, 0], [0, -1, 1, 0, 0, -1, 0, 0, 1, -1, 0, -1], [0, 0, 1, 0, 1, -1, 1, 1, 0, 0, -1, 0]]
[[0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0], [0, -2, 0, 0, 2, 0, -1, 1, 0, 1, 0, -1], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [-1, -1, -1, 1, 1, 1, -2, 0, 0, 2, 0, 0], [0, 1, -1, 0, 0, 1, 0, 0, -1, 0, 0, 1], [0, 0, -1, 0, -1, 1, 0, -1, 0, 0, 1, 0], [1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], [0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, 0], [0, -1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0]]
[[0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [-1, 1, 1, 1, -1, -1, 0, 0, 1, 0, -1, 0], [0, -1, 1, 0, 0, -1, 0, 0, 1, -1, 0, -1], [0, 0, 1, 0, 1, -1, 1, 1, 0, 0, -1, 0], [1, -1, -1, 0, 0, 0, 0, -1, 0, 0, 1, -1], [0, 0, -1, 0, 1, 0, -1, 0, -1, 1, 0, 0], [0, 1, -1, 0, -1, 0, 0, -1, 0, -1, 0, 0]]
[[0, 0, -1, 0, -1, 0, -1, -1, 0, 0, 0, 0], [0, 0, 1, -1, 0, -1, 1, 1, 0, -1, -1, 0], [-1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1], [0, -1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0], [-1, 0, -1, 1, 0, 0, -1, -1, 0, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1], [-1, 1, 0, 0, -1, 0, 0, 0, 0, 0, -1, 1], [-1, 1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0], [0, -1, 0, 1, 0, 0, 0, -1, 1, 0, 1, -1], [0, -1, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1], [0, 0, 1, 0, 0, -1, 1, 1, 0, -1, -1, 0]]
[[0, 0, -1, 0, -1, 0, -1, -1, 0, 0, 0, 0], [0, 0, -1, -1, 0, 1, -1, 0, -1, 0, 1, 1], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 0, -1, 0], [0, -1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0], [-1, 0, 1, 1, 0, 0, 0, 1, 1, 1, -1, 0], [0, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]]
[[0, -1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 1, -1, 0, 1, 1, 0, 0], [1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -1], [0, 1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0], [1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, -1], [0, 1, 0, -1, -1, 0, 0, 0, -1, -1, 0, 1], [0, -1, 1, 0, 1, 0, 0, 1, 1, 0, 0, -1], [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1], [0, 1, 0, 0, 0, -1, 1, 0, 0, -1, -1, 0], [0, 1, 0, 0, 0, -1, 0, 0, -1, 0, -1, 0], [0, 0, 0, -1, 0, 0, 0, 0, -1, -1, 0, 1], [0, 0, -1, 0, -1, 1, -1, -1, 0, 0, 1, 0]]
[[0, -1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0], [-1, 0, 0, 1, 0, -1, 0, 0, 0, 0, -1, 0], [1, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0], [0, 1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0], [1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0], [0, -1, 0, -1, 1, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]]
[[0, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, -1, 0, 1, 1, 0, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, -1, 1, 0, 1, -1, 0, 1, 1, 0, 0, -1], [1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, -1], [0, 1, 1, 0, 0, -1, 1, 0, 0, -1, -1, 0], [0, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 0], [0, 0, -1, -1, 0, 0, 0, 0, -1, -1, 0, 1], [0, 0, -1, 0, -1, 0, -1, -1, 0, 0, 1, 0]]
[[0, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0, 1], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [0, 0, -1, 0, 0, 1, -1, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, -1, 0, 0, 0, 1, -1, -1, 0, 1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 1, 1], [0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1], [0, -1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0], [0, -1, 1, 0, 1, -1, 0, 1, 1, 0, -1, -1], [0, 0, 1, 0, -1, -1, 1, 0, 1, -1, 0, -1], [0, 1, 1, 0, 0, -1, 1, 1, 0, -1, -1, 0]]
[[0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, 0], [0, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1, 1], [0, 0, -1, 0, 0, 1, -1, 0, -1, 1, 0, 1], [0, 0, -1, 0, 0, 1, -1, -1, 0, 1, 1, 0]]
[[0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, -1, 0, 1, 1, -1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, -1, 1, 0, 1, -1, 0, 1, 1, 0, -1, -1], [0, 0, 1, 0, -1, -1, 1, 0, 1, -1, 0, -1], [0, 1, 1, 0, 0, -1, 1, 1, 0, -1, -1, 0], [0, 1, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [0, -1, -1, 0, 1, 0, -1, 0, -1, 0, 0, 0], [0, 0, -1, 0, -1, 0, -1, -1, 0, 0, 0, 0]]
[[0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1, 1], [0, 0, -1, 0, 0, 1, -1, 0, -1, 1, 0, 1], [0, 0, -1, 0, 0, 1, -1, -1, 0, 1, 1, 0], [0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0]]
[[0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0], [0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [0, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0], [0, 0, -1, 0, 0, 1, -1, 0, 0, 1, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0], [0, 0, 0, -1, 0, 0, 0, 1, 0, -1, 0, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1], [-1, 0, 0, 1, 0, 0, -1, 0, 0, 1, -1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, 0, -1, 1, 0, 0, 1, 0, 1, 0], [0, 1, 0, 0, 0, 1, 0, 0, -1, 1, 0, 1], [1, 0, 0, 0, 0, 1, 1, -1, 0, 0, 1, 0], [0, -1, 1, 0, 1, -1, 0, 1, 0, 0, -1, -1], [0, 0, 1, 0, -1, -1, 1, 0, 1, -1, 0, 0], [0, 0, 1, -1, 0, -1, 0, 1, 0, -1, 0, 0]]
[[0, 0, -1, 0, 1, 0, 0, 0, -1, 0, 0, 0], [0, 0, 1, 1, 0, -1, 0, 0, 1, 0, 0, -1], [-1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1], [0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 1], [1, 0, -1, -1, 0, 0, 0, 0, -1, 0, 0, 0], [0, -1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[0, 0, -1, 0, 1, 0, 0, 0, -1, 0, 0, 0], [0, 0, -1, 1, 0, 1, 0, -1, 0, 1, 0, 0], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 0, -1, 0], [0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 1], [1, 0, 1, -1, 0, 0, 1, 0, 0, -1, 1, 0], [0, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, 0], [0, 0, -1, 0, 1, 0, 0, 0, -1, 0, -1, 0], [0, -1, 1, 0, 0, -1, 0, 0, 1, -1, 0, -1], [-1, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0], [0, 1, 0, 0, -1, 1, 0, -1, 0, 0, 1, 1], [0, 0, -1, 0, 1, 0, -1, 0, -1, 1, 0, 0], [0, 0, 0, 1, 0, 0, 0, -1, 0, 1, 0, 0]]
[[0, -1, -1, 0, 1, 0, -1, 0, -1, 0, 0, 0], [-1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1], [-1, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0], [0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1], [1, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -1], [0, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, 0], [-1, 0, 0, 0, 1, 0, 0, 1, -1, 0, -1, 1], [0, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -1], [-1, 0, 0, 0, 1, 0, -1, 1, 0, 1, -1, 0], [0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [0, 0, -1, 0, 0, 0, -1, 0, -1, 0, 0, 0], [0, 1, 0, 1, -1, 0, 1, -1, 0, 0, 0, 0]]
[[0, -1, -1, 0, 1, 0, -1, 0, -1, 0, 0, 0], [-1, 0, 0, 1, 0, -1, -1, 0, 1, 0, -1, -1], [-1, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 1], [0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1], [1, 0, -1, 0, 0, 1, 0, -1, -1, 1, 1, 0], [0, -1, 0, 1, 1, 0, 0, 0, 1, 1, 0, -1], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [-1, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 1], [-1, 0, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0], [-1, -1, 0, 0, 1, 1, -1, 1, 0, 1, 0, 0], [0, 0, 0, 1, -1, 1, 0, -1, 1, 0, 1, 0], [0, -1, -1, 1, 1, 0, -1, 0, 0, 1, 0, -1], [0, 1, 1, 1, 0, -1, 1, 0, 0, 0, -1, 0]]
[[0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [-2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[0, 0, -1, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1], [-1, 0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 1, 0, 0], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, 0], [0, -1, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1], [0, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 0]]
[[0, 0, -1, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 1, 0, 0, 0, -1, 1, 1, 0, -1], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[0, 0, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[0, 0, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [-1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0], [0, 1, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [-1, 0, 0, 0, -1, 0, -1, 0, 1, 0, 0, 0], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 0, 0, 0], [0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 1, 1], [0, -1, 0, 1, 1, 0, 0, 0, 0, 1, 0, -1], [0, 1, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0]]
[[0, -1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [-1, 0, -1, 0, 0, 0, -1, 0, -1, 0, -1, 1], [1, -1, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1], [0, 0, 0, 0, 1, -1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 1, 0, 1, 0, -1, 1, 1, 1, 0], [0, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 0, -1, 0, -1, 1, 0, -2, 0, 0, 2, 0], [1, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -2], [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [0, -1, 1, -1, 1, 0, 0, 2, 0, 0, 0, 0], [0, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 2]]
[[0, -1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, 0, 0, 1, -1, 0, 0, 0, 0, -1, -1], [0, 0, 0, 1, 0, -1, 0, 0, 0, 0, -1, -1], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 0, 0], [0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [1, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0], [1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0], [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, -1], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 0, 1], [0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 1, 0]]
[[0, 0, -1, 0, 0, 0, -1, 0, -1, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, 1, -1, 0, -1, 1], [0, 0, 1, 0, -1, -1, 1, 0, 1, -1, 0, -1], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 1, -1, 0], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0], [0, -1, -1, 0, 1, 0, -1, 0, -1, 0, 0, 0], [0, 1, 0, 1, 0, 0, 1, -1, 0, 0, 0, 0]]
[[0, 0, -1, 0, 0, 0, -1, 0, -1, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, -1], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0], [0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [-1, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 1, 0, 0, 0, -1, 0, 1, 0, 0], [0, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 0], [0, 0, 1, 0, -1, -1, 0, 0, 1, -1, 0, -1], [-1, -1, 0, 0, 1, 0, -1, 1, 0, 0, -1, 0], [0, 0, 0, 0, -1, 1, 0, -1, 0, 0, 1, 1], [0, -1, -1, 0, 1, 0, -1, 0, -1, 1, 0, 0], [0, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, 0]]
[[0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0], [-1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2], [0, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, 0], [0, 1, 1, 0, -1, -1, 1, 0, 0, -1, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2]]
[[0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 1, 0, 0, 0, -1, 0, 0, -1, 0, -1, 0], [0, 0, 0, 0, -1, -1, 0, 0, 1, -1, 0, -1], [-1, -1, 0, 0, 1, -1, -1, 1, 0, 0, -1, 0], [0, 0, -1, 0, -1, 1, 0, -1, 0, 0, 1, 1], [0, -1, -1, 0, 1, 1, -1, 0, -1, 1, 0, 0], [0, 1, -1, 1, 0, 1, 0, -1, 0, 1, 0, 0]]
[[0, 0, -1, 0, 0, 0, -1, -1, 0, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1], [-1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1], [-1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1], [0, -1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1], [0, -1, 0, 1, 1, 0, -1, 0, 1, 1, 0, -1], [0, 1, 1, 0, 0, -1, 1, 1, 0, -1, -1, 0]]
[[0, 0, -1, 0, 0, 0, -1, -1, 0, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 1, 0, 0, 0, -1, 0, 1, 0, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]]
[[0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [-1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, -1], [0, 1, -1, 0, 0, 0, 0, -1, -1, 0, 0, 1], [-1, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 1], [0, -1, 0, 0, 1, 1, -1, 0, 0, 1, 1, 0], [0, 0, 0, 0, -1, 1, 0, 0, 1, 0, 1, 0], [0, -1, 0, 1, 1, 0, 0, 0, 1, 1, 0, -1], [0, 1, 1, 0, 0, -1, 1, 1, 0, 0, -1, 0]]
[[0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0], [0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0]]
[[0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, -2, 0, 0, 2, -1, -1, -1, 1, 1, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 1, -1, 0, 0, 1, 0, -1, -1, 0, 0, 1], [-1, 0, -1, 0, -1, 1, -1, 0, 0, 0, 0, 1], [0, -1, -1, 0, 1, 1, -1, 0, 0, 1, 1, 0], [0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 1, 0], [0, -1, 1, 1, 1, 0, 0, 0, 1, 1, 0, -1], [0, 1, 1, 0, 0, 0, 1, 1, 0, 0, -1, 0]]
[[0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, -1, 1, 0, 0, -1, 0, 0, 1, 0, 0, -1], [-1, 0, 1, 0, 1, -1, 0, 2, 0, 0, -2, 0], [0, 1, 1, 0, -1, -1, 1, 0, 0, -1, 0, 0], [0, 0, -1, 0, 1, 0, 0, 0, -1, 0, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0]]
[[0, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1, 1], [-1, 1, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1], [0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 1, 0, -1, 0, -1, 1, 0, 0, -1], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1], [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1], [0, 1, 1, 0, -1, -1, 1, 0, 1, -1, 0, 0], [0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0], [0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1], [0, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, -1], [0, 1, 1, 0, -1, -1, 1, 0, 0, -1, -1, 0]]
[[0, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0]]
[[0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1], [-1, 1, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1], [0, 0, 1, 0, -1, -1, 1, 0, 1, -1, 0, 0], [0, -1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0], [0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1], [0, -1, -1, 0, 1, 0, -1, 0, 0, 0, 0, -1], [0, 1, 1, 0, 0, -1, 1, 0, 0, -1, -1, 0]]
[[0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [-1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0], [0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1], [0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0]]
[[0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [-1, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 1, 0, 0, 0, -1, 1, 1, 0, -1], [0, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 1], [0, 0, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0], [0, -1, 0, 0, 1, 1, -1, 1, 0, 1, 0, 0], [0, 0, 0, 0, -1, 1, 0, -1, 1, 0, 1, 0], [0, -1, -1, 0, 1, 0, -1, 0, 0, 1, 0, -1], [0, 1, 1, 0, 0, -1, 1, 0, 0, 0, -1, 0]]
[[0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1], [0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0], [0, 1, 0, 0, -1, 0, 1, -1, 0, -1, 0, 0], [0, 0, 0, 0, 1, 0, 0, 1, -1, 0, -1, 0], [0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1], [0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0]]
[[0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [-1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1, 1], [0, 1, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0], [0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0], [0, 0, 0, 1, 0, -1, 0, -1, 1, 0, 0, -1], [0, -1, 0, 0, 0, -1, -1, 0, 0, 0, 0, -1], [0, 1, 0, 0, -1, -1, 1, 0, 0, -1, -1, 0]]
[[0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0]]
[[0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [0, -1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], [0, 1, 1, 0, -1, 0, 1, 0, 1, 0, 0, 0], [0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0], [0, 0, 0, 0, 1, -1, 0, 0, 0, 0, -1, -1], [0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1], [0, 1, 0, 0, -1, -1, 0, 0, 0, -1, -1, 0]]
[[0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 0, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, -1, 0, -1, 0, 0, 0], [0, 0, -1, 0, 0, 0, -1, -1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1], [0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0]]
[[0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 2, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1], [0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, -2, 0, 0, -1, 1, -1, 1, 0], [0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, -1], [-1, 1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 1], [0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0], [0, -1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0], [0, 0, 0, 1, -1, -1, 0, -1, 1, 0, 0, -1], [0, -1, 0, 0, 1, -1, -1, 0, 0, 0, 0, -1], [0, 1, 0, 0, 0, -1, 1, 0, 0, -1, -1, 0]]
[[0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, -2, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1], [0, 0, -2, 0, 0, 0, -1, -1, -1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [-1, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0], [0, 0, -1, 0, 1, 0, 0, 0, -1, 0, 0, 0], [0, 1, -1, 0, -1, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 1], [0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0]]


==> anc/results_K12_K_reps.jsonl <==
[[0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1], [0, 0, 0, 0, 2, 0, 0, 1, -1, 1, -1, 0], [0, 0, 0, 2, 0, 0, 0, -1, 1, 1, 0, -1], [0, 0, 2, 0, 0, -2, 1, 1, 1, -1, -1, -1], [0, 2, 0, 0, -2, 0, 1, -1, 0, -1, 0, 1], [2, 0, 0, -2, 0, 0, 1, 0, -1, -1, 1, 0], [0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0], [0, 1, -1, 1, -1, 0, 0, -2, 0, 0, 0, 0], [0, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, -2], [1, 1, 1, -1, -1, -1, 2, 0, 0, -2, 0, 0], [1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 2, 0], [1, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 0]]


==> anc/scaled_lattice_solver.py <==
#!/usr/bin/env python3
"""
Narain structures on E8, K12 and BW16.

Given an integral positive definite Gram matrix G and an integer q such that
C = q G^{-1} is integral, we enumerate all symmetric integral matrices K with
even diagonal satisfying

    K C K = G,    tr(C K) = 0,

and sort them into orbits under K -> g^T K g, g in Aut(G).  With E = G/sqrt(q)
these are the conditions K E^{-1} K = E, tr(E^{-1} K) = 0 of the paper.

Column j of K is a vector of C-norm G[j, j] with even j-th coordinate, so all
candidate columns come from a single call to qfminim.  The columns are then
fixed one at a time by backtracking.
"""

import argparse
import json
import multiprocessing as mp
import time
from fractions import Fraction
from math import ceil, floor, isqrt

import numpy as np
import sympy as sp
import cypari2

pari = cypari2.Pari()


# ---------------------------------------------------------------------------
# Helpers


def _pari_mat(M):
    d = M.shape[0]
    return pari.matrix(d, d, [int(M[i, j]) for i in range(d) for j in range(d)])


def validate_gram(M, name="G"):
    A = np.asarray(M, dtype=np.int64)
    if A.ndim != 2 or A.shape[0] != A.shape[1]:
        raise ValueError(f"{name} must be square")
    if not np.array_equal(A, A.T):
        raise ValueError(f"{name} must be symmetric")
    if not sp.Matrix(A.tolist()).is_positive_definite:
        raise ValueError(f"{name} must be positive definite")
    return A


def unimodular_inverse(g):
    gi = np.round(np.linalg.inv(g)).astype(np.int64)
    if not np.array_equal(g @ gi, np.eye(g.shape[0], dtype=np.int64)):
        raise RuntimeError("matrix is not unimodular")
    return gi


def compute_C(G, q):
    C = sp.Integer(q) * sp.Matrix(G.tolist()).inv()
    if not all(bool(x.is_integer) for x in C):
        raise ValueError(f"q*G^-1 is not integral for q={q}")
    return np.array(C.tolist(), dtype=np.int64)


def matrix_key(M):
    return tuple(int(x) for x in np.asarray(M).ravel())


def short_vectors(C, bound):
    """All nonzero v with v^T C v <= bound, with both signs, as rows."""
    d = C.shape[0]
    if bound <= 0:
        return np.zeros((0, d), dtype=np.int64)
    V = pari.qfminim(_pari_mat(C), int(bound))[2]   # one vector of each pair +-v
    ncols = int(pari.matsize(V)[1])
    if ncols == 0:
        return np.zeros((0, d), dtype=np.int64)
    R = np.array([[int(x) for x in pari.Vec(V[j])] for j in range(ncols)], dtype=np.int64)
    return np.vstack([R, -R])


def short_vectors_exact(C, bound):
    """Same set as short_vectors, by an exact Fincke-Pohst enumeration.

    Writes v^T C v = sum_i Q[i][i] (v_i + sum_{j>i} Q[i][j] v_j)^2 with rational
    Q and enumerates v_d, ..., v_1 with integer bounds, so that no branch is
    decided by floating-point arithmetic.
    """
    d = C.shape[0]
    A = [[Fraction(int(C[i, j])) for j in range(d)] for i in range(d)]
    Q = [[Fraction(0)] * d for _ in range(d)]
    for i in range(d):
        Q[i][i] = A[i][i] - sum(Q[k][k] * Q[k][i] ** 2 for k in range(i))
        for j in range(i + 1, d):
            Q[i][j] = (A[i][j] - sum(Q[k][k] * Q[k][i] * Q[k][j] for k in range(i))) / Q[i][i]
    if any(Q[i][i] <= 0 for i in range(d)):
        raise ValueError("C must be positive definite")

    found = []
    v = [0] * d

    def rec(i, budget):
        if i < 0:
            if any(v):
                found.append(tuple(v))
            return
        c = -sum(Q[i][j] * v[j] for j in range(i + 1, d))
        t = budget / Q[i][i]                     # need (v_i - c)^2 <= t
        s = isqrt(t.numerator // t.denominator) + 1
        for x in range(floor(c) - s, ceil(c) + s + 1):
            r = budget - Q[i][i] * (x - c) ** 2
            if r >= 0:
                v[i] = x
                rec(i - 1, r)
        v[i] = 0

    rec(d - 1, Fraction(bound))
    return found


def automorphism_group(G):
    """Generators and order of Aut(G) = {g : g^T G g = G}, computed by qfauto."""
    d = G.shape[0]
    order, raw = pari.qfauto(_pari_mat(G))
    gens = []
    for k in range(len(raw)):
        g = raw[k]
        M = np.array([[int(g[j][i]) for j in range(d)] for i in range(d)], dtype=np.int64)
        if not np.array_equal(M.T @ G @ M, G):
            raise RuntimeError("qfauto generator failed verification")
        gens.append(M)
    return gens, int(order)


def verify_K(G, C, K):
    Go, Co, Ko = (np.asarray(M, dtype=object) for M in (G, C, K))
    return (
        np.array_equal(Ko, Ko.T)
        and not np.any(np.diag(Ko) % 2)
        and np.array_equal(Ko @ Co @ Ko, Go)
        and int(np.trace(Co @ Ko)) == 0
    )


# ---------------------------------------------------------------------------
# Gram matrices


def gram_d4():
    """D4, det 4, in the basis e1-e2, e2-e3, e3-e4, e3+e4."""
    return np.array(
        [
            [2, -1, 0, 0],
            [-1, 2, -1, -1],
            [0, -1, 2, 0],
            [0, -1, 0, 2],
        ],
        dtype=np.int64,
    )


def gram_e8():
    """E8 (Cartan matrix), det 1."""
    return np.array(
        [
            [2, -1, 0, 0, 0, 0, 0, 0],
            [-1, 2, -1, 0, 0, 0, 0, 0],
            [0, -1, 2, -1, 0, 0, 0, -1],
            [0, 0, -1, 2, -1, 0, 0, 0],
            [0, 0, 0, -1, 2, -1, 0, 0],
            [0, 0, 0, 0, -1, 2, -1, 0],
            [0, 0, 0, 0, 0, -1, 2, 0],
            [0, 0, -1, 0, 0, 0, 0, 2],
        ],
        dtype=np.int64,
    )


def gram_k12():
    """Coxeter-Todd lattice K12, det 3^6."""
    return np.array(
        [
            [4, 0, 0, -2, 0, 0, 2, -1, -1, -1, 2, -1],
            [0, 4, 0, 0, -2, 0, 2, -1, -1, -1, -1, 2],
            [0, 0, 4, 0, 0, -2, 2, 2, 2, -1, -1, -1],
            [-2, 0, 0, 4, 0, 0, -1, -1, 2, 2, -1, -1],
            [0, -2, 0, 0, 4, 0, -1, 2, -1, 2, -1, -1],
            [0, 0, -2, 0, 0, 4, -1, -1, -1, 2, 2, 2],
            [2, 2, 2, -1, -1, -1, 4, 0, 0, -2, 0, 0],
            [-1, -1, 2, -1, 2, -1, 0, 4, 0, 0, -2, 0],
            [-1, -1, 2, 2, -1, -1, 0, 0, 4, 0, 0, -2],
            [-1, -1, -1, 2, 2, 2, -2, 0, 0, 4, 0, 0],
            [2, -1, -1, -1, -1, 2, 0, -2, 0, 0, 4, 0],
            [-1, 2, -1, -1, -1, 2, 0, 0, -2, 0, 0, 4],
        ],
        dtype=np.int64,
    )


def gram_bw16():
    """Barnes-Wall lattice BW16 (LAMBDA16 in the Nebe-Sloane catalogue), det 2^8."""
    return np.array(
        [
            [4, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0],
            [-2, 4, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1],
            [0, -2, 4, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0],
            [0, 2, 0, 4, 2, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2],
            [0, 0, 0, 2, 4, 2, 0, 0, 2, 1, 0, 0, 0, 0, 0, 2],
            [0, 0, 2, 2, 2, 4, 2, 2, 1, 2, 0, 0, 1, 1, 2, 2],
            [0, 0, 0, 0, 0, 2, 4, 2, 0, 2, 0, 0, 0, -1, 1, 0],
            [0, 0, 0, 0, 0, 2, 2, 4, 0, 2, 0, 0, 1, 0, 2, 1],
            [0, 0, 0, 0, 2, 1, 0, 0, 4, 2, 0, 0, 0, 0, 0, 2],
            [0, 0, 0, 0, 1, 2, 2, 2, 2, 4, 2, 2, 1, 1, 2, 2],
            [0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 4, 2, 2, 1, 1, 0],
            [0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 4, 1, 2, 2, 1],
            [0, -1, 2, 0, 0, 1, 0, 1, 0, 1, 2, 1, 4, 0, 2, 0],
            [1, 0, 1, 1, 0, 1, -1, 0, 0, 1, 1, 2, 0, 4, 2, 2],
            [1, 0, 1, 1, 0, 2, 1, 2, 0, 2, 1, 2, 2, 2, 4, 2],
            [0, 1, 0, 2, 2, 2, 0, 1, 2, 2, 0, 1, 0, 2, 2, 4],
        ],
        dtype=np.int64,
    )


def gram_leech():
    """Leech lattice, det 1.

    This is the basis of LAMBDA24 in the Nebe-Sloane catalogue with b1 replaced
    by b1 - b2, so that every diagonal entry is 4.
    """
    G = np.array(
        [
            [8,4,4,4,4,4,4,2,4,4,4,2,4,2,2,2,4,2,2,2,0,0,0,-3],
            [4,4,2,2,2,2,2,2,2,2,2,2,2,2,1,1,2,1,1,2,1,0,0,-1],
            [4,2,4,2,2,2,2,2,2,2,2,2,2,1,2,1,2,2,1,1,1,0,0,-1],
            [4,2,2,4,2,2,2,2,2,2,2,2,2,1,1,2,2,1,2,1,1,0,0,-1],
            [4,2,2,2,4,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,1,0,0,-1],
            [4,2,2,2,2,4,2,2,2,2,2,1,2,2,1,1,2,1,2,1,0,0,0,-1],
            [4,2,2,2,2,2,4,2,2,2,2,1,2,1,2,1,2,1,1,2,0,0,0,-1],
            [2,2,2,2,2,2,2,4,1,1,1,2,1,2,2,2,1,2,2,2,2,0,0,1],
            [4,2,2,2,2,2,2,1,4,2,2,2,2,2,2,2,2,2,2,2,1,1,1,-1],
            [4,2,2,2,2,2,2,1,2,4,2,2,2,2,1,1,2,2,1,1,0,1,0,-1],
            [4,2,2,2,2,2,2,1,2,2,4,2,2,1,2,1,2,1,2,1,0,0,1,-1],
            [2,2,2,2,1,1,1,2,2,2,2,4,1,2,2,2,1,2,2,2,2,1,1,1],
            [4,2,2,2,2,2,2,1,2,2,2,1,4,2,2,2,2,1,1,1,1,1,1,-1],
            [2,2,1,1,2,2,1,2,2,2,1,2,2,4,2,2,1,2,2,2,2,2,1,1],
            [2,1,2,1,2,1,2,2,2,1,2,2,2,2,4,2,1,2,2,2,2,1,2,1],
            [2,1,1,2,2,1,1,2,2,1,1,2,2,2,2,4,1,2,2,2,2,1,1,1],
            [4,2,2,2,2,2,2,1,2,2,2,1,2,1,1,1,4,2,2,2,1,1,1,-1],
            [2,1,2,1,2,1,1,2,2,2,1,2,1,2,2,2,2,4,2,2,2,2,1,1],
            [2,1,1,2,2,2,1,2,2,1,2,2,1,2,2,2,2,2,4,2,2,1,2,1],
            [2,2,1,1,2,1,2,2,2,1,1,2,1,2,2,2,2,2,2,4,2,1,1,1],
            [0,1,1,1,1,0,0,2,1,0,0,2,1,2,2,2,1,2,2,2,4,2,2,2],
            [0,0,0,0,0,0,0,0,1,1,0,1,1,2,1,1,1,2,1,1,2,4,2,2],
            [0,0,0,0,0,0,0,0,1,0,1,1,1,1,2,1,1,1,2,1,2,2,4,2],
            [-3,-1,-1,-1,-1,-1,-1,1,-1,-1,-1,1,-1,1,1,1,-1,1,1,1,2,2,2,4],
        ],
        dtype=np.int64,
    )
    U = np.eye(24, dtype=np.int64)
    U[1, 0] = -1
    return U.T @ G @ U


# name -> (Gram matrix, q)
LATTICES = {
    "D4":    (gram_d4,    2),
    "E8":    (gram_e8,    1),
    "K12":   (gram_k12,   3),
    "BW16":  (gram_bw16,  2),
    "Leech": (gram_leech, 1),
}


# ---------------------------------------------------------------------------
# Search for K
#
# S holds the vectors of C-norm at most max_j G[j, j] as rows, SC = S @ C, and
# cand[j] is the array of indices into S still allowed as column j.


_CTX = {}


def _init_ctx(ctx):
    global _CTX
    _CTX = ctx


def _prepare(G, C, verbose):
    target = np.diag(G).astype(np.int64)
    S = short_vectors(C, int(target.max()))
    exact = short_vectors_exact(C, int(target.max()))
    if {tuple(int(x) for x in row) for row in S} != set(exact) or len(exact) != len(S):
        raise RuntimeError("qfminim output differs from the exact enumeration")
    if verbose:
        print(f"C-shell vectors: {len(S):,} (checked by exact enumeration)", flush=True)
    if len(S) == 0:
        return S, np.zeros_like(S), []

    SC = S @ C
    norms = np.einsum("ij,ij->i", S, SC)
    idx = np.arange(len(S), dtype=np.int64)

    base = []
    for j in range(G.shape[0]):
        c = idx[norms == target[j]]
        c = c[S[c, j] % 2 == 0]          # K[j, j] even
        base.append(c)
    if verbose:
        print("initial column candidates:", [len(x) for x in base], flush=True)
    return S, SC, base


def _search_roots(task):
    root_col, roots, cap = task
    G, C, S, SC, base = (_CTX[k] for k in ("G", "C", "S", "SC", "base"))
    d = G.shape[0]
    sols = []
    nodes = 0

    def prune(cand, col, p, unfilled):
        # Column col is S[p]; keep only the candidates compatible with it.
        new = list(cand)
        against = SC @ S[p]
        for j in unfilled:
            if j == col:
                continue
            c = cand[j]
            c = c[against[c] == G[j, col]]     # k_j^T C k_col = G[j, col]
            c = c[S[c, col] == S[p, j]]        # K symmetric
            c = c[S[c, j] % 2 == 0]            # K[j, j] even
            if len(c) == 0:
                return None
            new[j] = c
        return new

    def rec(assign, cand, nfilled, tr):
        nonlocal nodes
        if cap is not None and len(sols) >= cap:
            return
        nodes += 1

        if nfilled == d:
            if tr == 0:
                sols.append(np.column_stack([S[i] for i in assign]))
            return

        unfilled = [j for j in range(d) if assign[j] is None]

        # tr(C K) = tr + sum over unfilled j of SC[p_j, j]; stop if 0 is out of reach.
        lo = hi = 0
        for j in unfilled:
            vals = SC[cand[j], j]
            lo += int(vals.min())
            hi += int(vals.max())
        if tr + lo > 0 or tr + hi < 0:
            return

        col = min(unfilled, key=lambda j: len(cand[j]))
        for p in cand[col]:
            p = int(p)
            if any(S[p, o] != S[assign[o], col]
                   for o in range(d) if assign[o] is not None):
                continue
            nxt = prune(cand, col, p, unfilled)
            if nxt is None:
                continue
            assign[col] = p
            rec(assign, nxt, nfilled + 1, tr + int(SC[p, col]))
            assign[col] = None
            if cap is not None and len(sols) >= cap:
                return

    for root in roots:
        if cap is not None and len(sols) >= cap:
            break
        p = int(root)
        cand = prune(base, root_col, p, list(range(d)))
        if cand is None:
            continue
        assign = [None] * d
        assign[root_col] = p
        rec(assign, cand, 1, int(SC[p, root_col]))

    return sols, nodes


def solve_K(G, C, cap=None, jobs=1, chunk_size=None, verbose=False):
    t0 = time.time()
    S, SC, base = _prepare(G, C, verbose)
    if len(S) == 0 or not base or any(len(c) == 0 for c in base):
        return []

    d = G.shape[0]
    root_col = min(range(d), key=lambda j: len(base[j]))
    roots = [int(x) for x in base[root_col]]
    ctx = {"G": G, "C": C, "S": S, "SC": SC, "base": base}

    if verbose:
        print(f"root column={root_col}, roots={len(roots):,}, jobs={jobs}", flush=True)

    if jobs <= 1:
        _init_ctx(ctx)
        sols, nodes = _search_roots((root_col, roots, cap))
    else:
        if not chunk_size or chunk_size <= 0:
            chunk_size = max(1, len(roots) // (jobs * 8))
        chunks = [roots[i:i + chunk_size] for i in range(0, len(roots), chunk_size)]
        tasks = [(root_col, ch, cap) for ch in chunks]
        sols, nodes = [], 0
        pool = mp.get_context("fork").Pool(jobs, initializer=_init_ctx, initargs=(ctx,))
        try:
            for i, (s, n) in enumerate(pool.imap_unordered(_search_roots, tasks), 1):
                sols.extend(s)
                nodes += n
                if verbose:
                    print(f"chunk {i}/{len(chunks)}: total={len(sols):,} "
                          f"nodes={nodes:,} t={time.time()-t0:.1f}s", flush=True)
                if cap is not None and len(sols) >= cap:
                    break
        finally:
            pool.terminate()
            pool.join()

    if verbose:
        print(f"done: nodes={nodes:,} sols={len(sols):,} t={time.time()-t0:.1f}s", flush=True)
    return sols[:cap] if cap is not None else sols


# ---------------------------------------------------------------------------
# Orbits under K -> g^T K g, g in Aut(G)


def classify_K(Ks, gens, verbose=False):
    acts, seen_g = [], set()
    for g in gens:
        for h in (g, unimodular_inverse(g)):
            k = matrix_key(h)
            if k not in seen_g:
                seen_g.add(k)
                acts.append(h)

    keys = {matrix_key(K) for K in Ks}
    covered = set()
    reps, sizes = [], []

    for K0 in Ks:
        if matrix_key(K0) in covered:
            continue
        reps.append(K0.copy())
        stack, seen, n_here = [K0.copy()], {matrix_key(K0)}, 0
        while stack:
            K = stack.pop()
            k = matrix_key(K)
            if k in keys and k not in covered:
                covered.add(k)
                n_here += 1
            for g in acts:
                U = g.T @ K @ g
                ku = matrix_key(U)
                if ku not in seen:
                    seen.add(ku)
                    stack.append(U)
        sizes.append(n_here)
        if verbose:
            print(f"class {len(reps)}: orbit={len(seen):,} covered={n_here:,} "
                  f"({len(covered):,}/{len(Ks):,})", flush=True)
    return reps, sizes


# ---------------------------------------------------------------------------
# Command line


def save_jsonl(path, mats):
    with open(path, "w") as f:
        for M in mats:
            f.write(json.dumps(np.asarray(M, dtype=int).tolist()) + "\n")


def run_one(args, name):
    builder, q = LATTICES[name]
    G = validate_gram(builder(), name=name)
    d = G.shape[0]
    C = compute_C(G, q)
    cap = None if args.max_solutions < 0 else args.max_solutions

    print("=" * 72)
    print(f"{name}: dim={d}  q={q}")
    print("solving  K C K = G,  tr(CK)=0,  K=K^T,  K[i,i] even")

    Ks = solve_K(G, C, cap=cap, jobs=args.jobs,
                 chunk_size=args.chunk_size, verbose=args.verbose)
    capped = cap is not None and len(Ks) >= cap
    print(f"K solutions: {len(Ks):,}  capped={capped}")

    n_ok = sum(1 for K in Ks if verify_K(G, C, K))
    print(f"verified: {n_ok:,}/{len(Ks):,}")
    if n_ok != len(Ks):
        raise RuntimeError("some solutions failed verification")

    if args.output_prefix:
        save_jsonl(f"{args.output_prefix}_{name.upper()}_K.jsonl", Ks)

    for i, K in enumerate(Ks[:args.show], 1):
        print(f"  sol {i}: det(K)={int(sp.Matrix(K.tolist()).det())}")
        if args.print_matrices:
            print(K)

    if not args.classify or not Ks:
        return
    if capped:
        print("WARNING: solution set was capped; orbit counts are not meaningful.")

    gens, order = automorphism_group(G)
    print(f"|Aut(G)|={order:,}  generators={len(gens)}")
    reps, sizes = classify_K(Ks, gens, args.verbose)
    print(f"K-congruence classes: {len(reps):,}  sizes={sizes}")
    if args.output_prefix:
        save_jsonl(f"{args.output_prefix}_{name.upper()}_K_reps.jsonl", reps)


def main():
    p = argparse.ArgumentParser()
    p.add_argument("--lattice", choices=list(LATTICES) + ["all"], default="K12")
    p.add_argument("--max-solutions", type=int, default=10, help="-1 for no cap")
    p.add_argument("--jobs", type=int, default=1)
    p.add_argument("--chunk-size", type=int, default=None)
    p.add_argument("--pari-stack", type=int, default=1 << 31)
    p.add_argument("--classify", action="store_true")
    p.add_argument("--output-prefix", type=str, default=None)
    p.add_argument("--show", type=int, default=3)
    p.add_argument("--print-matrices", action="store_true")
    p.add_argument("--verbose", action="store_true")
    args = p.parse_args()

    if args.pari_stack > 0:
        pari.allocatemem(args.pari_stack)

    names = list(LATTICES) if args.lattice == "all" else [args.lattice]
    for n in names:
        run_one(args, n)


if __name__ == "__main__":
    main()

